Covariant Perturbation Theory (IV). Third Order in the Curvature

The trace of the heat kernel and the one-loop effective action for the generic differential operator are calculated to third order in the background curvatures: the Riemann curvature, the commutator curvature and the potential. In the case of effective action, this is equivalent to a calculation (in the covariant form) of the one-loop vertices in all models of gravitating fields. The basis of nonlocal invariants of third order in the curvature is built, and constraints arising between these invariants in low-dimensional manifolds are obtained. All third-order form factors in the heat kernel and effective action are calculated, and several integral representations for them are obtained. In the case of effective action, this includes a specially generalized spectral representation used in applications to the expectation-value equations. The results for the heat kernel are checked by deriving all the known coefficients of the Schwinger-DeWitt expansion including $a_3$ and the cubic terms of $a_4$. The results for the effective action are checked by deriving the trace anomaly in two and four dimensions. In four dimensions, this derivation is carried out by several different techniques elucidating the mechanism by which the local anomaly emerges from the nonlocal action. In two dimensions, it is shown by a direct calculation that the series for the effective action terminates at second order in the curvature. The asymptotic behaviours of the form factors are calculated including the late-time behaviour in the heat kernel and the small-$\Box$ behaviour in the effective action. In quantum gravity, the latter behaviour contains the effects of vacuum radiation including the Hawking effect.

==> anc/asyinfy.m <==
(*
                    W

       box -> -Infinity  asymptotics
          formulas (10.1)-(10.29)

	        Notation:

      d1 = box1,  d2 = box2,  d3 = box3


           sym
      Gamma      =   ri[k,i]  +  O ,
	   i

        box   ->  -Infinity
           k

*)

ri[_,_]=0

ri/: ri[1, 2] = Log[-d2]/(9*(d2 - d3)) - Log[-d3]/(9*(d2 - d3))
ri/: ri[2, 2] = Log[-d1]/(9*(d1 - d3)) - Log[-d3]/(9*(d1 - d3))
ri/: ri[3, 2] = Log[-d1]/(9*(d1 - d2)) - Log[-d2]/(9*(d1 - d2))

ri/: ri[1, 5] = 1/(8*d2) - Log[-d1]/(12*d2) + Log[-d3]/(12*d2)
ri/: ri[2, 5] = 1/(8*d1) - Log[-d2]/(12*d1) + Log[-d3]/(12*d1)
ri/: ri[3, 5] = -d3/(24*d1*d2) + (d1 + d2)/(8*d1*d2)

ri/: ri[2, 8] = -1/(6*d1) - Log[-d2]/(6*d1) + Log[-d3]/(6*d1)
ri/: ri[3, 8] = -1/(6*d1) + Log[-d2]/(6*d1) - Log[-d3]/(6*d1)

ri/: ri[1, 9] =
        -d1/(6480*d2*d3) - Log[-d2]/(2160*(-d2 + d3)) -
         Log[-d3]/(2160*(d2 - d3)) + (d2 + d3)/(1080*d2*d3)

ri/: ri[2, 9] =
        -d2/(6480*d1*d3) - Log[-d1]/(2160*(-d1 + d3)) -
         Log[-d3]/(2160*(d1 - d3)) + (d1 + d3)/(1080*d1*d3)

ri/: ri[3, 9] =
        -d3/(6480*d1*d2) - Log[-d1]/(2160*(-d1 + d2)) -
         Log[-d2]/(2160*(d1 - d2)) + (d1 + d2)/(1080*d1*d2)

ri/: ri[1, 10] = -d1/(1620*d2*d3) + (d2 + d3)/(810*d2*d3)
ri/: ri[2, 10] = -d2/(1620*d1*d3) + (d1 + d3)/(810*d1*d3)
ri/: ri[3, 10] = -d3/(1620*d1*d2) + (d1 + d2)/(810*d1*d2)

ri/: ri[1, 11] = 19/(2160*d2) + Log[-d1]/(180*d2) - Log[-d3]/(180*d2)

ri/: ri[2, 11] = 19/(2160*d1) + Log[-d2]/(180*d1) - Log[-d3]/(180*d1)

ri/: ri[3, 11] =
        1/(2160*d1) + 1/(2160*d2) - d3/(540*d1*d2) + Log[-d1]/(120*d2) +
         Log[-d2]/(120*d1) - Log[-d3]/(120*d1) - Log[-d3]/(120*d2) +
         Log[-d2]/(120*(-d1 + d2)) + Log[-d1]/(120*(d1 - d2))

ri/: ri[3, 16] = 1/(6*d1*d2)

ri/: ri[2, 22] = -1/(540*d1*d3)
ri/: ri[3, 22] = -1/(540*d1*d2)

ri/: ri[3, 23] = 1/(135*d1*d2)

ri/: ri[1, 24] = 1/(540*d2*d3)

ri/: ri[1, 25] = 1/(270*d2*d3)
ri/: ri[2, 25] = -1/(270*d1*d3)
ri/: ri[3, 25] = -1/(270*d1*d2)

Null



==> anc/asyzero.m <==
(*
                       W

             box -> -0  asymptotics
            formulas (11.7)-(11.102)

                    Notation:

      d1 = box1,  d2 = box2,  d3 = box3


           sym      1    /                   Log[d[n]/d[m]] \
      Gamma      = ---- |  pd[k,i] + Pd[k,i] --------------  |
	   i       d[k]  \                     d[n] - d[m]  /

                         /                   Log[d[n]/d[m]] \
           + Log[-d[k]] |  pl[k,i] + Pl[k,i] --------------  |
                         \                     d[n] - d[m]  /

        box   ->  -0
           k

   d[1]=d1   d[2]=d2    d[3]=d3

   J1^n = d1^n D[_,{d1,n}]  etc for 2,3

            or equivalently

   J1^n = D[_,{j1,n}]/.j1->1 etc for 2,3

*)


pd[_,_]=0
Pd[_,_]=0
pl[_,_]=0
Pl[_,_]=0


pd/: pd[1, 5] = 1/8 - d3/(24*d2)
pd/: pd[2, 5] = 1/8 - d3/(24*d1)

pd/: pd[1, 9] = -d2/(6480*d3) - d3/(6480*d2)
pd/: pd[2, 9] = -d1/(6480*d3) - d3/(6480*d1)
pd/: pd[3, 9] = -d1/(6480*d2) - d2/(6480*d1)

pd/: pd[1, 10] = 1/810 - d2/(1620*d3) - d3/(1620*d2)
pd/: pd[2, 10] = 1/810 - d1/(1620*d3) - d3/(1620*d1)
pd/: pd[3, 10] = 1/810 - d1/(1620*d2) - d2/(1620*d1)

pd/: pd[1, 11] = -d3/(540*d2)
pd/: pd[2, 11] = -d3/(540*d1)

pd/: pd[1, 16] = 1/(6*d2)
pd/: pd[2, 16] = 1/(6*d1)

pd/: pd[1, 22] = -1/(540*d2) - 1/(540*d3)
pd/: pd[2, 22] = -1/(540*d1)
pd/: pd[3, 22] = -1/(540*d1)

pd/: pd[1, 23] = 1/(135*d2)
pd/: pd[2, 23] = 1/(135*d1)

pd/: pd[2, 24] = 1/(540*d3)
pd/: pd[3, 24] = 1/(540*d2)

pd/: pd[1, 25] = -1/(270*d2) - 1/(270*d3)
pd/: pd[2, 25] = -1/(270*d1) + 1/(270*d3)
pd/: pd[3, 25] = -1/(270*d1) + 1/(270*d2)

pd/: pd[1, 27] = -1/(540*d2*d3)
pd/: pd[2, 27] = -1/(540*d1*d3)
pd/: pd[3, 27] = -1/(540*d1*d2)

pd/: pd[1, 28] = 1/(135*d2*d3)
pd/: pd[2, 28] = 1/(135*d1*d3)
pd/: pd[3, 28] = 1/(135*d1*d2)



Pd/: Pd[1, 5] = -d2/12
Pd/: Pd[2, 5] = -d1/12

Pd/: Pd[1, 8] =
   d2/12 + (J2*d2)/4 + (J3*d2)/4 - (J2*J3*d2)/6 + d3/12 + (J2*d3)/4 +
    (J3*d3)/4 - (J2*J3*d3)/6

Pd/: Pd[1,9] = (J2^2*J3*d2)/3240 - (J2*J3^2*d2)/324 + (J3^3*d2)/1296 +
    (J2^3*d3)/1296 - (J2^2*J3*d3)/324 + (J2*J3^2*d3)/3240
Pd/: Pd[2,9] = (J1^2*J3*d1)/3240 - (J1*J3^2*d1)/324 + (J3^3*d1)/1296 +
    (J1^3*d3)/1296 - (J1^2*J3*d3)/324 + (J1*J3^2*d3)/3240
Pd/: Pd[3,9] = (J1^2*J2*d1)/3240 - (J1*J2^2*d1)/324 + (J2^3*d1)/1296 +
    (J1^3*d2)/1296 - (J1^2*J2*d2)/324 + (J1*J2^2*d2)/3240

Pd/: Pd[1, 11] =
   d2/360 - (J2*d2)/360 - (J3*d2)/2160 + (J2*J3*d2)/270 - (J2^2*J3*d2)/1080 -
    (J3^2*d2)/540 - (J2*J3^2*d2)/108 - (J2^2*J3^2*d2)/1080 - (17*d3)/1080 -
    (17*J2*d3)/2160 + (11*J2^2*d3)/2160 + (J2^3*d3)/720 - (J3*d3)/180 +
    (J2*J3*d3)/540 - (J2^2*J3*d3)/2160 + (J3^2*d3)/1080 + (J2*J3^2*d3)/360 +
    (J2^2*J3^2*d3)/1080
Pd/: Pd[2, 11] =
   d1/360 - (J1*d1)/360 - (J3*d1)/2160 + (J1*J3*d1)/270 - (J1^2*J3*d1)/1080 -
    (J3^2*d1)/540 - (J1*J3^2*d1)/108 - (J1^2*J3^2*d1)/1080 - (17*d3)/1080 -
    (17*J1*d3)/2160 + (11*J1^2*d3)/2160 + (J1^3*d3)/720 - (J3*d3)/180 +
    (J1*J3*d3)/540 - (J1^2*J3*d3)/2160 + (J3^2*d3)/1080 + (J1*J3^2*d3)/360 +
    (J1^2*J3^2*d3)/1080

Pd/: Pd[1, 16] = J2/3
Pd/: Pd[2, 16] = J1/3

Pd/: Pd[1, 18] = -1 - (2*J2)/3 - (2*J3)/3 - (J2*J3)/3

Pd/: Pd[1, 19] = 1/6 + (J2*J3)/6

Pd/: Pd[1, 21] = -2/3 + (4*J3)/3 + (2*J3^2)/3

Pd/: Pd[1, 22] = -1/60
Pd/: Pd[2, 22] = J1^3/360 + (J1^2*J3)/72 + (J1*J3^2)/120 + J3^3/360
Pd/: Pd[3, 22] = J1^3/360 + (J1^2*J2)/72 + (J1*J2^2)/120 + J2^3/360

Pd/: Pd[1, 23] = J2^2/90 + (2*J2*J3)/45 + J3^2/60
Pd/: Pd[2, 23] = J1^2/90 + (2*J1*J3)/45 + J3^2/60

Pd/: Pd[2, 24] = J1^2/60 + (J1*J3)/20 + J3^2/60
Pd/: Pd[3, 24] = J1^2/60 + (J1*J2)/20 + J2^2/60

Pd/: Pd[1, 25] = J2^2/30 + (2*J2*J3)/15 + J3^2/30

Pd/: Pd[1, 26] = -J2^2/(6*d2)
Pd/: Pd[2, 26] = -J1^2/(6*d1)

Pd/: Pd[1, 27] =
   J2^2/(180*d2) + J2^3/(135*d2) + J2^4/(1080*d2) + (J2^2*J3^2)/(540*d2)
Pd/: Pd[2, 27] =
   J1^2/(180*d1) + J1^3/(135*d1) + J1^4/(1080*d1) + (J1^2*J3^2)/(540*d1)

Pd/: Pd[1, 28] = (J2^2*J3)/(45*d2)
Pd/: Pd[2, 28] = (J1^2*J3)/(45*d1)

Pd/: Pd[1, 29] = -(J2^2*J3^2)/(270*d2*d3)
Pd/: Pd[2, 29] = -(J1^2*J3^2)/(270*d1*d3)
Pd/: Pd[3, 29] = -(J1^2*J2^2)/(270*d1*d2)



pl/: pl[1, 2] = -1/(9*d2) - 1/(9*d3)
pl/: pl[2, 2] = -1/(9*d1) - 1/(9*d3)
pl/: pl[3, 2] = -1/(9*d1) - 1/(9*d2)

pl/: pl[3, 5] = 1/(12*d1) + 1/(12*d2)

pl/: pl[2, 8] = 1/(6*d1)
pl/: pl[3, 8] = 1/(6*d1)

pl/: pl[1, 9] = 1/(1080*d2) + 1/(1080*d3)
pl/: pl[2, 9] = 1/(1080*d1) + 1/(1080*d3)
pl/: pl[3, 9] = 1/(1080*d1) + 1/(1080*d2)

pl/: pl[3, 11] = -1/(180*d1) - 1/(180*d2)

pl/: pl[1, 12] = -2/(3*d2*d3)
pl/: pl[2, 12] = -1/(3*d1*d3)
pl/: pl[3, 12] = -1/(3*d1*d2)

pl/: pl[2, 13] = -2/(d1*d3)
pl/: pl[3, 13] = -2/(d1*d2)

pl/: pl[2, 17] = -(1/(d1*d3))
pl/: pl[3, 17] = -(1/(d1*d2))

pl/: pl[3, 16] = 1/(3*d1*d2)

pl/: pl[2, 19] = -1/(6*d1*d3)
pl/: pl[3, 19] = -1/(6*d1*d2)

pl/: pl[2, 20] = 1/(6*d1*d3)
pl/: pl[3, 20] = 1/(6*d1*d2)

pl/: pl[2, 21] = 2/(3*d1*d3)
pl/: pl[3, 21] = 2/(3*d1*d2)

pl/: pl[2, 22] = -1/(36*d1*d3)
pl/: pl[3, 22] = -1/(36*d1*d2)

pl/: pl[3, 23] = -1/(45*d1*d2)

pl/: pl[1, 24] = -1/(30*d2*d3)

pl/: pl[1, 25] = 1/(15*d2*d3)



Pl/: Pl[1, 1] = 1/3
Pl/: Pl[2, 1] = 1/3
Pl/: Pl[3, 1] = 1/3

Pl/: Pl[3, 3] = J1*J2

Pl/: Pl[1, 4] = -J2^2/36 - J3/36 - (J2*J3)/9 - (J2^2*J3)/12
Pl/: Pl[2, 4] = -J1^2/36 - J3/36 - (J1*J3)/9 - (J1^2*J3)/12
Pl/: Pl[3, 4] =
   -J1^2/36 - (7*J1^2*J2)/108 - J2^2/36 - (7*J1*J2^2)/108 - (J1^2*J2^2)/24

Pl/: Pl[1, 6] = -1/6 - J2/2 - J2^2/4
Pl/: Pl[2, 6] = -1/6 - J1/2 - J1^2/4
Pl/: Pl[3, 6] = -1/6 - J1/2 - J1^2/4 - J2/2 - J2^2/4

Pl/: Pl[1, 7] =
   J2/24 + J2^2/96 + J3/24 + (19*J2*J3)/48 - (J2^3*J3)/24 + J3^2/96 -
    (J2*J3^3)/24 - (J2*J3*d2)/(96*d3) + (J3^2*d2)/(96*d3) +
    (J2^2*d3)/(96*d2) - (J2*J3*d3)/(96*d2)

Pl/: Pl[1, 9] =
   (-49*J2^6)/4665600 + (J2^5*J3)/25920 + (J2^4*J3^2)/20736 -
    (17*J2^3*J3^3)/72900 + (J2^2*J3^4)/20736 + (J2*J3^5)/25920 -
    (49*J3^6)/4665600 - (23*J2^5*J3*d2)/(1555200*d3) +
    (133*J2^4*J3^2*d2)/(1555200*d3) - (J2^3*J3^3*d2)/(8100*d3) -
    (17*J2^2*J3^4*d2)/(388800*d3) + (29*J2*J3^5*d2)/(518400*d3) -
    (13*J3^6*d2)/(1555200*d3) - (13*J2^6*d3)/(1555200*d2) +
    (29*J2^5*J3*d3)/(518400*d2) - (17*J2^4*J3^2*d3)/(388800*d2) -
    (J2^3*J3^3*d3)/(8100*d2) + (133*J2^2*J3^4*d3)/(1555200*d2) -
    (23*J2*J3^5*d3)/(1555200*d2)
Pl/: Pl[2, 9] =
   (-49*J1^6)/4665600 + (J1^5*J3)/25920 + (J1^4*J3^2)/20736 -
    (17*J1^3*J3^3)/72900 + (J1^2*J3^4)/20736 + (J1*J3^5)/25920 -
    (49*J3^6)/4665600 - (23*J1^5*J3*d1)/(1555200*d3) +
    (133*J1^4*J3^2*d1)/(1555200*d3) - (J1^3*J3^3*d1)/(8100*d3) -
    (17*J1^2*J3^4*d1)/(388800*d3) + (29*J1*J3^5*d1)/(518400*d3) -
    (13*J3^6*d1)/(1555200*d3) - (13*J1^6*d3)/(1555200*d1) +
    (29*J1^5*J3*d3)/(518400*d1) - (17*J1^4*J3^2*d3)/(388800*d1) -
    (J1^3*J3^3*d3)/(8100*d1) + (133*J1^2*J3^4*d3)/(1555200*d1) -
    (23*J1*J3^5*d3)/(1555200*d1)
Pl/: Pl[3, 9] =
   (-49*J1^6)/4665600 + (J1^5*J2)/25920 + (J1^4*J2^2)/20736 -
    (17*J1^3*J2^3)/72900 + (J1^2*J2^4)/20736 + (J1*J2^5)/25920 -
    (49*J2^6)/4665600 - (23*J1^5*J2*d1)/(1555200*d2) +
    (133*J1^4*J2^2*d1)/(1555200*d2) - (J1^3*J2^3*d1)/(8100*d2) -
    (17*J1^2*J2^4*d1)/(388800*d2) + (29*J1*J2^5*d1)/(518400*d2) -
    (13*J2^6*d1)/(1555200*d2) - (13*J1^6*d2)/(1555200*d1) +
    (29*J1^5*J2*d2)/(518400*d1) - (17*J1^4*J2^2*d2)/(388800*d1) -
    (J1^3*J2^3*d2)/(8100*d1) + (133*J1^2*J2^4*d2)/(1555200*d1) -
    (23*J1*J2^5*d2)/(1555200*d1)


Pl/: Pl[1, 12] = -J2/(3*d2) - J3/(3*d3)
Pl/: Pl[2, 12] =
   (5*J1^2)/(4*d1) + (2*J1^3)/(3*d1) + (J1*J3)/(12*d1) - J3/(3*d3) +
    (J1*J3)/(12*d3) - J3^2/(12*d3)
Pl/: Pl[3, 12] =
   (5*J1^2)/(4*d1) + (2*J1^3)/(3*d1) + (J1*J2)/(12*d1) - J2/(3*d2) +
    (J1*J2)/(12*d2) - J2^2/(12*d2)

Pl/: Pl[1, 13] = -J2^2/(2*d2) + (J2*J3)/(2*d2) + (J2*J3)/(2*d3) - J3^2/(2*d3)
Pl/: Pl[2, 13] = (-2*J1)/d1
Pl/: Pl[3, 13] = (-2*J1)/d1

Pl/: Pl[1, 14] = (-2*J3)/d3 - (2*J3^2)/d3
Pl/: Pl[2, 14] = (-2*J3)/d3 - (2*J3^2)/d3
Pl/: Pl[3, 14] = -J1^2/(2*d1) + (J1*J2)/(2*d1) + (J1*J2)/(2*d2) - J2^2/(2*d2)


Pl/: Pl[2, 15] = J1^2/(3*d1) + (2*J1^3)/(3*d1) + J1^4/(6*d1)
Pl/: Pl[3, 15] = J1^2/(3*d1) + (2*J1^3)/(3*d1) + J1^4/(6*d1)

Pl/: Pl[2, 17] = J1^2/d1
Pl/: Pl[3, 17] = J1^2/d1

Pl/: Pl[2, 18] = J1^2/d1 + (2*J1^2*J3)/(3*d1)
Pl/: Pl[3, 18] = J1^2/d1 + (2*J1^2*J2)/(3*d1)

Pl/: Pl[1, 20] =
   J2^4/(144*d2) - (5*J2^3*J3)/(144*d2) + (5*J2^2*J3^2)/(144*d2) -
    (J2*J3^3)/(144*d2) - (J2^3*J3)/(144*d3) + (5*J2^2*J3^2)/(144*d3) -
    (5*J2*J3^3)/(144*d3) + J3^4/(144*d3)
Pl/: Pl[2, 20] = -J1^2/(3*d1) - (5*J1^2*J3)/(18*d1) + (J1*J3^2)/(18*d1)
Pl/: Pl[3, 20] = -J1^2/(3*d1) - (5*J1^2*J2)/(18*d1) + (J1*J2^2)/(18*d1)

Pl/: Pl[2, 21] = (-4*J1^2*J3)/(3*d1) - (2*J1^2*J3^2)/(3*d1)

Pl/: Pl[2, 22] =
   (13*J1^6)/(64800*d1) + (89*J1^5*J3)/(194400*d1) -
    (47*J1^4*J3^2)/(38880*d1) + (J1^3*J3^3)/(21600*d1) +
    (29*J1^2*J3^4)/(194400*d1) + (J1*J3^5)/(38880*d1) + (J1^5*J3)/(3600*d3) -
    (31*J1^4*J3^2)/(194400*d3) + (7*J1^3*J3^3)/(38880*d3) -
    (37*J1^2*J3^4)/(64800*d3) + (11*J1*J3^5)/(48600*d3) + J3^6/(38880*d3)
Pl/: Pl[3, 22] =
   (13*J1^6)/(64800*d1) + (89*J1^5*J2)/(194400*d1) -
    (47*J1^4*J2^2)/(38880*d1) + (J1^3*J2^3)/(21600*d1) +
    (29*J1^2*J2^4)/(194400*d1) + (J1*J2^5)/(38880*d1) + (J1^5*J2)/(3600*d2) -
    (31*J1^4*J2^2)/(194400*d2) + (7*J1^3*J2^3)/(38880*d2) -
    (37*J1^2*J2^4)/(64800*d2) + (11*J1*J2^5)/(48600*d2) + J2^6/(38880*d2)

Pl/: Pl[3, 26] = (J1^2*J2^2)/(6*d1*d2)

Pl/: Pl[3, 27] =
   -(J1^4*J2^2)/(1080*d1*d2) + (J1^3*J2^3)/(270*d1*d2) -
    (J1^2*J2^4)/(1080*d1*d2)


Null



==> anc/fftrka.m <==
(*
   	           TrK(s)

     alpha-form of third-order form factors
          formulas (15.18)-(15.46)

		   Notation:

     a1 = alpha1, a2 = alpha2, a3 = alpha3

     d1 = box1, d2 = box2, d3 = box3

     k = 0  for structures  1 - 11
     k = 1  for structures 12 - 25
     k = 2  for structures 26 - 28
     k = 3  for structure  29

		 /
	    -k  /              s Omega
     F   = s   <      dff[i]  e         +
      i         \
		 \	       s Omega
			      e
		   +  l3[i]  ----------  +
				 s

			       s Omega
			      e        - 1
		   +  l2[i]  --------------  +
				    2
				   s

			       s Omega                 \
			      e        - 1 - s Omega    \
		   +  l1[i]  ------------------------    >  +
				        3               / 3
				       s              /

	          3
	  /     ____
     -k  /  -1  \     /                                      \
  + s   <  s     >   |  g1[m,i] A  + g2[m,i] B  + g3[m,i] C   | +
         \      /     \          m            m            m /
          \     ~~~~
	         m=1

        3
      ____                                                   \
      \     /                                             \   \
    +  >   |  h1[m,n,i] U  + h2[m,n,i] V  + h3[m,n,i] W    |   >
      /     \            mn             mn             mn /   / 2
      ~~~~                                                   /
    m=n=1,m<n


     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric


*)

l1[_]=0
l2[_]=0
l3[_]=0
dff[_]=0
g1[_,_]=0
g2[_,_]=0
g3[_,_]=0
h1[_,_,_]=0
h2[_,_,_]=0
h3[_,_,_]=0
cyc[_]=False

(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

l1[9]=-1/3/d1/d2/d3

l2[9]=(3*a3^2/2+a1^2-2*a2*a1-2*a2*a3-1/6)/d1/d2

l3[9]=((4*a2^2*a3*a1-a2*a3*a1^2-5*a3^2*a1^2/2+3*a2^2*a3^2/2+2*a2^3*a1
    +a2*a1^3+a2^3*a3-a1^4/2-a2^4/2
    +a2^2/3+a1^2/6-a1*a3/2-a2*a3/6-1/36)/d1
    +(a2^4/2+a2^2*a1^2*3/2-a2^2*a3^2/2-2*a2*a1^3-a2^2*a3*a1-a3^3*a1
    -a2*a3*a1^2/2 +a3*a1/2)*d1/d2/d3 )

dff[9]=((-a2^2*a3^2*a1^2/3-a2^2*a3*a1^3-a1^4/12-a1^2*a3^2/6-a2*a1^3/6
     -a2*a3*a1^2/6+a1^2/24+a3*a1/36-1/648)
    +(2*a2^2*a3^2*a1^2+a2^3*a3^3+5*a2^3*a3^2*a1/2+3*a2^2*a3^3*a1
     +a2*a3^3*a1^2+a2*a3^2*a1^3/2-a2^2*a1^4/2-a2^4*a1^2/2+a2^2*a3^4
     +a2^4*a3^2+a2^4*a3*a1/2-a2*a3*a1^4/2
     +a2*a3^4*a1-a2*a1^3/12-a2^3*a1/12
     +a2^2*a1^2/6-a2^2*a3^2/3-a2^2*a3*a1/4-a2*a3^2*a1/3+a2*a3*a1^2/12
     +a2*a1/36-a2*a3/36)*d1/d2
    +(-a2^2*a3^2*a1^2-a2^3*a3^3/2-2*a2^3*a3^2*a1-a2*a3^2*a1^3
     -a2*a3^3*a1^2/2-a2^2*a3^4/2-a2*a3^4*a1/2+a2*a3^3/12+a2*a3^2*a1/4
     +a2^2*a3^2/12)*d1^2/d2/d3 )

g1[1,9]=(a1^2*a2^2/2-a1^2/12)*d1/d2/d3

g2[1,9]=(a1*a2-a1^2+1/12)*d1/d2/d3

g3[1,9]=d1/d2/d3

g1[2,9]=(1/72-a1^2*a2^2/2)/d1

g2[2,9]=(a1^2-a1*a2)/d1

g3[2,9]=-1/2/d1

h1[2,3,9]=(a1^2/12-a1^2*a2^2/4-1/144)

h2[2,3,9]=a1^2/2-a1*a2/2-1/12

h3[2,3,9]=-1/2

h3[1,3,9]=d1/2/d2

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10 --  R1ij R2jk R3ki  --------------------*)

l1[10]=-8/3/d1/d2/d3

g3[1,10]=2*d1/d2/d3

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

l1[11]=-2/d1/d2/d3

l2[11]=((2*a1^2+2*a3*a1+a3^2-1/3)/d1/d2+
    (2*a2*a3-2*a3*a1)/d1/d3 )

g1[3,11]=(a1^2/6-a1^2*a2^2)/d1+(a1^2*a2^2/2-a1^2/12)*d3/d1/d2

g2[3,11]=(2*a1^2-2*a1*a2-1/6)/d1+(a1*a2-2*a1^2+1/4)*d3/d1/d2

g3[3,11]=-1/d1+3*d3/2/d1/d2

g3[1,11]=-1/d2+d1/d2/d3

h3[1,2,11]=-1/2

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

l2[22]=(-10*a1^2+24*a3*a1+4*a2*a3)/d1/d2/d3

l3[22]=(( 2*a1^4+12*a2*a3*a1^2-4*a3*a1^3-6*a3^2*a1^2
        -12*a2*a1^3+18*a2^2*a1^2
        +4*a2^2*a3*a1-4*a2*a3^2*a1
        +2*a2*a1/3+2*a3*a1/3-4*a1^2/3)/d1/d2 +
       (-12*a2*a3*a1^2-12*a2^2*a1^2
        +8*a2*a1^3-4*a2*a3^2*a1)/d2/d3 )

dff[22]=(( 2*a2^2*a3*a1^3-2*a3^2*a1^4
         -2*a3^3*a1^3-2*a2*a3*a1^4+a1^4/3
         +a3^2*a1^2/3+a2*a3*a1^2/3+a2*a1^3/3-a1^2/18)/d1 +
        ( 2*a2*a3*a1^4-2*a2^3*a1^3-4*a2^2*a3*a1^3
         -2*a2*a3^2*a1^3+2*a2^2*a1^4
         +a2*a1^3/3-a2^2*a1^2/3-a2*a3*a1^2/3)/d2 +
        ( 2*a3^3*a1^3-2*a2*a3*a1^4-2*a2^2*a3*a1^3
         -2*a3^2*a1^4+a2*a3*a1^2/3
         +a3^2*a1^2/3-a3*a1^3/3)*d2/d1/d3 +
        4*a2*a3^2*a1^3*d1/d2/d3 )

g2[3,22]=(-2*a1^2+1/3)/d1/d2

g3[1,22]=-2/d2/d3

h1[2,3,22]=(a1^2*a2^2-a1^2/3+1/36)/d1

h2[2,3,22]=(2*a1*a2-2*a1^2+1/3)/d1

h3[2,3,22]=1/d1

h3[1,3,22]=-2/d2

sym[22]={2,3}
der[22]=2

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)

l2[23]=(8*a1*a1-8*a2*a3-16*a2*a1)/d1/d2/d3

l3[23]=((4*a2*a3*a1+8*a2*a1^3-4*a2*a1/3)/d1/d2
   +8*(a2*a3*a1^2-a2^2*a3*a1)/d2/d3 )

g3[2,23]=4/d1/d3

g1[3,23]=-(2*a1^2*a2^2-a1^2/3)/d1/d2

g2[3,23]=(4*a1^2-4*a1*a2-1/3)/d1/d2

g3[3,23]=-2/d1/d2

h3[1,2,23]=2/d3

sym[23]={1,2}
der[23]=2

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

l2[24]=-4*a1^2/d1/d2/d3

g3[3,24]=4/d1/d2

g3[1,24]=2/d2/d3

h3[2,3,24]=2/d1

sym[24]={2,3}
der[24]=2

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

l2[25]=-16*a2*a3/d1/d2/d3

g3[2,25]=8/d1/d3

g3[1,25]=4/d2/d3

h3[1,2,25]=8/d3

sym[25]={2,3}
der[25]=2

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

l3[27]=(8*a2*a1^3-8*a2*a3*a1^2-12*a2^2*a1^2)/d1/d2/d3

dff[27]=((4*a2^2*a3*a1^3+4*a2^2*a1^4-2*a2^2*a1^2/3)/d1/d2
 +(4*a2^3*a3*a1^2-4*a2^2*a3*a1^3)/d1/d3 )

sym[27]={1,2}
der[27]=4

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

l3[28]=-16*a2*a3^2*a1/d1/d2/d3

sym[28]={1,2}
der[28]=4

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

dff[29]=8*a2^2*a3^2*a1^2/3/d1/d2/d3

sym[29]={}
der[29]=6
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

dff[1]=1/3

sym[1]={}
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

dff[2] = 4*a1*a2*a3/3

h2[1,2,2] = -2

sym[2]={}
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

l3[12] = (2*a2+2*a3-2*a1)/d2/d3

dff[12] = 2*a1*a2*a3*(1/d2+1/d3-d1/d2/d3)

g2[1,12] = -2/d2/d3

h2[1,3,12] = -2/d2

h2[1,2,12] = -2/d3

sym[12]={}
der[12]=2

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

l2[4]=1/d1/d2

l3[4]=-3*a2*a3*d3/d1/d2+(1/3+a2*a3+3*a3*a1-a2^2-a3^2-a1^2)/d1

dff[4]=((a2*a1/6-a3*a1/6+a1^4/2-a3^2*a1^2/2+3*a2^2*a1^2/2
  +a2^2*a3*a1-a2*a3^2*a1+a3*a1^3+a2*a1^3+2*a2*a3*a1^2)*d3/d1
  +(a3*a1/6-a2*a1/6-a1^4/2+a3^2*a1^2/2-a2*a3*a1^2/2
  -a2*a1^3/2+a2^3*a1/2-a2^2*a1^2/2
  +a2^2*a3*a1/2-a3*a1^3+a2*a3^2*a1)*d2/d1
  +(-a2^2*a1^2/2-3*a2*a3*a1^2/2-a2*a1^3/2)*d3*d3/d1/d2
  +(1/36-a3^2/6-a2^2/3-a2*a3/6-a2*a1/6+a1^4/2+3*a2^2*a3^2/2
  -a2^2*a1^2/2+a2^3*a3+a2*a3^2*a1) )

g1[2,4]=(a1^2-1/6)/d1

g1[3,4]=a1^2*d3/2/d1/d2+(-a1^2)/d1

g2[2,4]=-1/d1

g2[3,4]=-d3/2/d1/d2+1/d1

h1[2,3,4]=(a1^2-1/6)*d3/2/d1-(a1^2-1/6)*d2/2/d1-(a1^2-1/6)/2

h2[2,3,4]=-d3/2/d1+d2/2/d1+1/2

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

l2[5]=2/d1/d2

g1[3,5]=a1^2*d3/2/d1/d2-a1^2/d1

g2[3,5]=1/d1-3*d3/2/d1/d2

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

l3[15]=(12*a1^2-4*a1)/d1/d2

dff[15]=(2*(a1^2/3-a1^4-a3^2*a1^2-a2*a3*a1^2-a2*a1^3)/d1
  +2*(a3*a2*a1^2+a2^2*a1^2-a2*a1^3)/d2
  -2*(a2*a3*a1^2+a2^2*a1^2-a2*a1^3)*d3/d1/d2 )

g2[3,15]=-2/d1/d2

h1[2,3,15]=2*(a1^2-1/6)/d1

h2[2,3,15]=-2/d1

sym[15]={}
der[15]=2

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

l3[16]=8*a2*a1/d1/d2

g1[3,16]=-2*a1^2/d1/d2

g2[3,16]=2/d1/d2

sym[16]={1,2}
der[16]=2

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

dff[26]=4*a2^2*a1^2/d1/d2

sym[26]={1,2}
der[26]=4

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

l3[6]=-1/d3

dff[6]=(a1^2+a3*a1-1/6)+(a3*a1-a2*a3)*d1/d3

g1[1,6]=1/2/d3

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

dff[17]=2*a1^2/d1

h1[2,3,17]=-1/d1

sym[17]={}
der[17]=2

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

dff[13] = 2*a1/d1

h1[2,3,13] = -2/d1

sym[13]={}
der[13]=2

(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

l3[14] = -2/d1/d2

dff[14] = 2*a1*a2*(1/d1+1/d2-d3/d1/d2)

g1[3,14] = 2*a2/d1/d2

sym[14]={}
der[14]=2

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

dff[3] = 2*a1*a2

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

l3[7] = -(4*a2*a3+2*a1*a3-2*a2^2)/d1

dff[7] = ( 2*a2^3*a3+2*a2^2*a3*a1+a2*a3*a1^2-a2*a3/3 +
	    (2*a2*a3^2*a1-2*a2^2*a3*a1)*d3/d1 )

g2[2,7] = 1/2/d1

h2[2,3,7] = d2/d1/2

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

l3[8] = -(4*a1^2-16*a2*a1)/d1

dff[8] =-(-8*a2*a3*a1^2*d3/d1+4*a2*a3*a1^2)

g2[3,8] = -2/d1

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

l3[18] = (d1-d2-d3)*(2*a1^2-8*a2*a1)/d1/d2/d3

l2[18] = 4/d1/d2/d3

dff[18] = (d1-d2-d3)*(-4*a2*a3*a1^2/d1/d2+2*a2*a3*a1^2/d2/d3)

g2[2,18] = -4/d1/d3

sym[18]={2,3}
der[18]=2

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

dff[19] = -4*a2*a3*a1^2/d1

h2[2,3,19] = -1/d1

sym[19]={2,3}
der[19]=2

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

l2[20] = 2/d1/d2/d3

l3[20] = ( (-4*a3*a1-8*a2*a3+2*a2^2+2*a3^2)/d1/d2
	  +(-4*a2^2-a1^2+4*a2*a3+1/3)/d2/d3 )

dff[20] = ( ( 4*a2^2*a3*a1+2*a2^3*a3
             +2*a2*a3*a1^2+2*a2*a3^3-2*a2*a3/3)/d2
	   +(2*a2*a3^2*a1-2*a2^2*a3*a1)*d3/d1/d2
	   +(-2*a2^3*a3-2*a2^2*a3*a1
             -a2*a3*a1^2+a2*a3/3)*d1/d2/d3 )

g1[1,20] = (2*a1^2*a2-a2/3)/d2/d3

h2[2,3,20] = 1/d1

sym[20]={2,3}
der[20]=2

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

l3[21] = (-8*a1^2+16*a3*a1)/d1/d2

dff[21] = 8*a2*a3*a1^2*d3/d1/d2+8*a2*a3*a1^2/d1-8*a2*a3*a1^2/d2

h2[2,3,21] = 4/d1

sym[21]={}
der[21]=2

(*------------------------------------------------------------*)

Null



==> anc/fftrkd.m <==
(*
   	           TrK(s)

     explicit form of third-order form factors
           formulas (2.77)-(2.105)

		   Notation:

     d1 = box1, d2 = box2, d3 = box3

     k = 0  for structures  1 - 11
     k = 1  for structures 12 - 25
     k = 2  for structures 26 - 28
     k = 3  for structure  29


	    -k  /            /  s Omega \
     F   = s   |     dff[i] < e          > +
      i         \            \          / 3

		  	        s Omega
			     / e         \
		   +  l3[i] < ----------  > +
			     \	 s       / 3

			        s Omega
			     / e        - 1 \
		   +  l2[i] < -------------- > +
			     \       2      / 3
				    s

			        s Omega
			     / e        - 1 - s Omega \    \
		   +  l1[i] < ------------------------ >    |  +
			     \	        3             / 3  /
				       s

	        3
	      ____
   -k  /  -1  \    /                                              \
+ s   |  s     >  |  g1[m,i] <A >  + g2[m,i] <B > + g3[m,i] <C >   | +
       \      /    \           m 2             m 2            m 2 /
              ~~~~
              m=1

      3
    ____
    \     /                                                      \   \
  +  >   |  h1[m,n,i] <U  > + h2[m,n,i] <V  > + h3[m,n,i] <W  >   |   |
    /     \             mn 2              mn 2              mn 2 /   /
    ~~~~
 m=n=1,m<n


     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric


*)


cyc[_]=False
l1[_]=0
l2[_]=0
l3[_]=0
dff[_]=0
g1[_,_]=0
g2[_,_]=0
g3[_,_]=0
h1[_,_,_]=0
h2[_,_,_]=0
h3[_,_,_]=0

(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

dff[9] = 1/108*(d3^12-3*d3^10*d1*d2+186*d3^8*d1^2*d2^2+364*d1^3*d3^6*d2^3
+162*d1^4*d3^4*d2^4-396*d1^5*d2^4*d3^3+222*d1^5*d2^5*d3^2-60*d1^6*d2
^4*d3^2+60*d1^6*d2^5*d3+24*d1^6*d2^6-456*d1^7*d2^3*d3^2-156*d1^7*d2^
4*d3-108*d1^7*d2^5+150*d1^8*d2^3*d3+126*d1^8*d2^4-54*d1^9*d2^2*d3-26*d1
^9*d2^3-24*d1^10*d2^2+6*d1^11*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^6
l3[9] = -1/36*(71*d3^9+156*d2*d3^7*d1+396*d2^2*d3^5*d1^2+200*d1^3*d2^3*d3
^3-400*d3^2*d1^4*d2^3+570*d3*d1^4*d2^4-760*d3*d1^5*d2^3-172*d1^5*d2^4
+8*d3*d1^6*d2^2+560*d1^6*d2^3-400*d1^7*d2^2-130*d1^8*d2)/(-2*d1*d2-2*d1*
d3-2*d2*d3+d1^2+d2^2+d3^2)^5
l2[9]= 4*(7*d3^7+8*d1*d2*d3^5-7*d1^2*d2^2*d3^3+d1^3*d2^2*d3^2+d1^3*d2^
3*d3-4*d1^4*d2^2*d3-5*d1^4*d2^3-12*d1^5*d2*d3+9*d1^5*d2^2-5*d1^6*d2+d1
^7)/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l1[9]= -2*(d3^6+22*d3^4*d1*d2-20*d3^2*d1^2*d2^2+18*d1^3*d2^2*d3+10*d1^3*
d2^3-10*d1^4*d2^2-2*d1^5*d2)/d1/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2
+d3^2)^3
g1[1,9] = 1/288*(10*d3^11-5*d1^11+50*d3^10*d1-180*d2^5*d3^6+132*d2^4*d3^7
+210*d2^3*d3^8-202*d2^2*d3^9+30*d2*d3^10+180*d1^5*d3^6+2*d3*d2*d1^9+
1208*d2^2*d1^2*d3^7+134*d2*d3^2*d1^8+48*d2*d1^7*d3^3-1292*d2^2*d1^4*d3
^5-180*d1^6*d3^5+228*d3^7*d1^4-228*d1^7*d3^4-1144*d3^3*d2^3*d1^5-50*
d3*d1^10-114*d3^8*d1^3+114*d1^8*d3^3-122*d3^9*d1^2+122*d1^9*d3^2+664*
d2^2*d3^3*d1^6+1100*d2^3*d3^4*d1^4+2000*d2^3*d1^3*d3^5-508*d3^2*d2^2
*d1^7-124*d2*d1*d3^9-68*d2*d1^6*d3^4-10*d2*d1^2*d3^8+140*d1*d2^5*d3^5-
476*d2^4*d1*d3^6+1268*d2^4*d3^5*d1^2-1462*d3^4*d2^4*d1^3+496*d2^3*d1*
d3^7-2344*d2^3*d1^2*d3^6+1196*d2^2*d1^5*d3^4-86*d2^2*d1*d3^8-728*d2^2
*d1^3*d3^6-36*d2*d1^4*d3^6-232*d2*d1^5*d3^5+304*d2*d1^3*d3^7)/(-2*d1*d2
-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6
g2[1,9] = 1/12*(47*d1^9+d3^9+d3*d1^8-256*d3^2*d1^7+12*d3^4*d1^5-90*d1*d3
^8+124*d3^3*d1^6-122*d3^5*d1^4+240*d3^6*d1^3-4*d3^7*d1^2-d3^8*d2-10*
d3^7*d2^2-16*d3^5*d2^4+26*d3^6*d2^3+103*d3*d1^7*d2-42*d3^2*d1^6*d2-294
*d1^4*d2^2*d3^3+30*d1^3*d2^3*d3^3+174*d3^2*d1^5*d2^2-128*d2^3*d3^4*
d1^2+190*d2^4*d3^4*d1+8*d2^2*d3^4*d1^3-418*d1^5*d2*d3^3-54*d2*d3^6*d1
^2-278*d2*d3^5*d1^3+60*d2^2*d3^6*d1-330*d2^3*d3^5*d1+186*d2^2*d3^5*d1
^2+170*d2*d3^7*d1+416*d2*d3^4*d1^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^5
g3[1,9] = 1/8*(4*d1^9+4*d3^9-116*d3*d1^8+400*d3^2*d1^7+176*d3^4*d1^5-24*
d1*d3^8-536*d3^3*d1^6+272*d3^5*d1^4-304*d3^6*d1^3+120*d3^7*d1^2-22*d3
^8*d2+50*d3^7*d2^2+26*d3^5*d2^4-58*d3^6*d2^3-369*d3*d1^7*d2+146*d3^2*
d1^6*d2+46*d1^4*d2^2*d3^3+1070*d1^3*d2^3*d3^3-174*d3^2*d1^5*d2^2+740*
d2^3*d3^4*d1^2+180*d2^4*d3^4*d1-696*d2^2*d3^4*d1^3-362*d1^5*d2*d3^3+
790*d2*d3^6*d1^2-70*d2*d3^5*d1^3+132*d2^2*d3^6*d1-306*d2^3*d3^5*d1-1650
*d2^2*d3^5*d1^2+18*d2*d3^7*d1+354*d2*d3^4*d1^4)/d2/d3/(-2*d1*d2-2*d1*d3-2
*d2*d3+d1^2+d2^2+d3^2)^4
h1[1,2,9] = -1/576
h2[1,2,9] = 1/48
h3[1,2,9] = 1/2*d1/d3-3/16

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10  --  R1ij R2jk R3ki  --------------------*)

l1[10]=-8/3/d1/d2/d3

g3[1,10]=2*d1/d2/d3

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

l2[11]= -2/3*(-d3^4+5*d1*d3^3-3*d1^2*d3^2-d1^3*d3+d1^4-4*d1*d2*d3^2+d1^2*
d2*d3+2*d1^3*d2-3*d1^2*d2^2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^2
l1[11]= 2*(-d3+2*d1)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[3,11] = -1/96*(-d3+2*d1)/d1/d2
g2[3,11] = 1/6*(-d3+d1)/d1/d2
g3[1,11] = (2*d1*d2^2*d3-8*d1^2*d3^2+2*d1^3*d3+6*d1*d3^3-6*d2^2*d3^2+4*d2
^3*d3+4*d2*d3^3+d1^4-d2^4-d3^4-10*d1*d2*d3^2-8*d1^2*d2^2+6*d1^3*d2+2*
d1*d2^3)/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g3[3,11] = 1/8*(-5*d3^5-6*d1*d3^4+44*d1^2*d3^3-28*d1^3*d3^2-2*d3*d1^4+2*d1
^5-12*d1*d2*d3^3+60*d3^2*d2*d1^2-24*d3*d1^3*d2-6*d1^4*d2+26*d3*d1^2*d2^
2+4*d1^3*d2^2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
h3[1,2,11] = -1/2

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

dff[22] = -1/18*d1*(-16*d2^3*d3^7+28*d2^5*d3^5-28*d2^4*d3^6+26*d2^2*d3^8+4
*d1^9*d3+4*d1*d3^9-264*d1^5*d3^5+156*d1^6*d3^4-30*d1^8*d3^2-30*d1^2*d3
^8+156*d1^4*d3^6-12*d2*d3^9-224*d1^3*d3^6*d2-240*d2^2*d1^5*d3^3-80*d2
^2*d1*d3^7+416*d2^2*d1^3*d3^5+148*d2^2*d1^6*d3^2-72*d2^2*d1^2*d3^6+2
*d1^8*d3*d2+4*d1*d3^8*d2-8*d1^5*d3^4*d2+16*d1^6*d3^3*d2+112*d1^2*d3^7*
d2+136*d1^4*d3^5*d2-32*d1^7*d3^2*d2+2*d3^10-240*d2^3*d1^2*d3^5-192*d2^
3*d1^3*d3^4+248*d2^3*d1^4*d3^3+176*d2^3*d1*d3^6-104*d2^4*d3^5*d1+230*
d2^4*d3^4*d1^2-284*d2^2*d1^4*d3^4+d1^10)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2
+d2^2+d3^2)^6
l3[22] = 1/9*(320*d1^4*d3^4+1004*d1^5*d3^3-52*d1^7*d3+164*d1*d3^7-796*d1^3*
d3^5-844*d1^6*d3^2+92*d1^2*d3^6+128*d2*d3^7+250*d2^4*d3^4-256*d2^3*d3
^5-88*d2^2*d3^6+73*d1^8-34*d3^8+1008*d1^4*d2^2*d3^2-760*d1^3*d2^2*d3
^3+952*d1^2*d2^3*d3^3-1116*d1^2*d2^2*d3^4-1648*d1^4*d2*d3^3+180*d1^5*
d2*d3^2-532*d1*d2*d3^6-244*d1*d2^3*d3^4+612*d1*d2^2*d3^5+1556*d1^3*d2*d3
^4+148*d1^6*d2*d3+72*d1^2*d2*d3^5)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^5
l2[22]= 2*(20*d1^4*d3^4-52*d1^5*d3^3-16*d1^7*d3-4*d1*d3^7+8*d1^3*d3^5+44*
d1^6*d3^2-4*d1^2*d3^6-8*d2*d3^7-10*d2^4*d3^4+8*d2^3*d3^5+8*d2^2*d3^6
+d1^8+2*d3^8-116*d1^4*d2^2*d3^2+64*d1^3*d2^2*d3^3-64*d1^2*d2^3*d3^3+
164*d1^2*d2^2*d3^4+208*d1^4*d2*d3^3+36*d1^5*d2*d3^2+36*d1*d2*d3^6+52*d1
*d2^3*d3^4-84*d1*d2^2*d3^5-72*d1^3*d2*d3^4-44*d1^6*d2*d3-96*d1^2*d2*d3
^5)/d1/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l1[22]= 16*(2*d1^4-5*d1^3*d3+3*d3^2*d1^2+d3^3*d1-d3^4+10*d1^3*d2+5*d1^2*
d2*d3+3*d3^3*d2-d2^2*d3*d1-2*d2^2*d3^2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^3
g1[1,22] = 1/9*d1*(14*d2*d3^8-2*d3^9-6*d1*d3^8+24*d1^2*d3^7-132*d1^4*d3^5+
132*d1^5*d3^4+24*d1^3*d3^6-24*d1^6*d3^3-24*d1^7*d3^2+6*d3*d1^8-40*d2^
2*d3^7-28*d2^4*d3^5+56*d2^3*d3^6+8*d1^7*d2*d3+108*d1^5*d2^2*d3^2-144*
d1*d2^3*d3^5+110*d1*d2^4*d3^4+176*d1^3*d2^3*d3^3-280*d1^3*d2^2*d3^4-
120*d1^2*d2^3*d3^4-72*d1^4*d2^2*d3^3+216*d1^2*d2^2*d3^5+24*d1*d2^2*d3
^6+16*d2*d3^7*d1-120*d2*d3^6*d1^2+76*d1^4*d2*d3^4-48*d1^5*d2*d3^3+80*d1
^3*d2*d3^5-40*d1^6*d2*d3^2+d1^9)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^6
g1[3,22] = -1/72*(-d2^11+494*d1^5*d2^4*d3^2-1820*d1^6*d2^3*d3^2-2300*d1^5
*d2^5*d3+1846*d1^4*d2^6*d3-434*d1^2*d2^5*d3^4-252*d1*d2^5*d3^5+366*d1^
4*d2^5*d3^2+568*d1^3*d2^5*d3^3+462*d2^6*d3^5-165*d2^3*d3^8-462*d2^5*
d3^6+330*d2^4*d3^7+55*d2^2*d3^9-11*d2*d3^10-55*d2^9*d3^2+165*d2^8*d3^
3+11*d3*d2^10-330*d2^7*d3^4+d3^11-279*d1*d2^2*d3^8-106*d1*d2^9*d3+369*d1
*d2^8*d3^2-696*d1*d2^7*d3^3+86*d1*d2*d3^9+726*d1^7*d3^4-998*d1^4*d3^6*
d2+924*d1^2*d2^6*d3^3+714*d1*d2^6*d3^4+456*d1*d2^3*d3^7-294*d1*d2^4*d3
^6-65*d1^8*d2^2*d3-152*d1^7*d2^3*d3-920*d1^3*d2^7*d3+484*d1^3*d2^6*d3
^2-2242*d1^4*d2^4*d3^3+1366*d1^6*d2^4*d3+367*d1^2*d2^8*d3-844*d1^2*d2
^7*d3^2+13*d1*d2^10+29*d1^10*d2+315*d1^3*d2^8+1842*d1^5*d2^6-1518*d1^6
*d2^5-1050*d1^4*d2^7+555*d1^8*d2^3-335*d1^9*d2^2+198*d1^7*d2^4-106*d1
^9*d3*d2-199*d1^2*d3^8*d2-150*d1^6*d3^4*d2-440*d1^7*d3^3*d2+456*d1^3*d3
^7*d2+1028*d1^5*d3^5*d2+305*d1^8*d3^2*d2-1000*d2^3*d1^3*d3^5+1298*d2^3
*d1^4*d3^4+1080*d2^3*d1^5*d3^3-252*d2^3*d1^2*d3^6+98*d2^4*d3^5*d1^2+
50*d2^4*d3^4*d1^3-1874*d2^2*d1^5*d3^4-247*d1^9*d3^2-213*d1^3*d3^8-270
*d1^5*d3^6-11*d1*d3^10-27*d1^8*d3^3+522*d1^4*d3^7+668*d2^2*d1^6*d3^3+
364*d2^2*d1^2*d3^7+258*d2^2*d1^4*d3^5+948*d2^2*d1^7*d3^2+260*d2^2*d1
^3*d3^6+15*d1^11-63*d2^9*d1^2+59*d1^10*d3+39*d1^2*d3^9-594*d1^6*d3^5)/
d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6
g2[1,22] = -8/3*d1*(6*d1^7+7*d1^6*d3-62*d1^5*d3^2+25*d1^4*d3^3+44*d1^3*d3
^4-19*d1^2*d3^5-10*d1*d3^6+3*d3^7+18*d2*d1^5*d3-9*d2*d1^4*d3^2-112*d2*
d1^3*d3^3+57*d2*d1^2*d3^4+36*d2*d1*d3^5-15*d2*d3^6+68*d2^2*d1^3*d3^2-
38*d2^2*d1^2*d3^3-54*d2^2*d1*d3^4+27*d2^2*d3^5+28*d2^3*d3^3*d1-15*d2^
3*d3^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^5
g2[3,22] = -1/6*(d2^9+9*d2*d3^8-d3^9-37*d1*d3^8+140*d1^2*d3^7-846*d1^4*d3
^5-198*d1^5*d3^4+348*d1^3*d3^6+892*d1^6*d3^3-116*d1^7*d3^2-185*d3*d1^
8-36*d2^2*d3^7-9*d2^8*d3+36*d2^7*d3^2-126*d2^4*d3^5+126*d2^5*d3^4+84*
d2^3*d3^6-84*d2^6*d3^3-5*d1^8*d2-11*d1*d2^8-170*d1^3*d2^6+292*d1^4*d2
^5+58*d1^2*d2^7+166*d1^6*d2^3-38*d1^7*d2^2-296*d1^5*d2^4+258*d1^7*d2*
d3+790*d1^5*d2^2*d3^2-696*d1^3*d2^4*d3^2-480*d1^4*d2^3*d3^2+510*d1^3*
d2^5*d3-488*d1^2*d2^6*d3+854*d1^2*d2^5*d3^2+696*d1^6*d2^2*d3-1586*d1^5
*d2^3*d3+114*d1*d2^7*d3-298*d1*d2^6*d3^2-394*d1*d2^3*d3^5+240*d1*d2^4*d3
^4+1148*d1^3*d2^3*d3^3-1050*d1^3*d2^2*d3^4-282*d1^2*d2^3*d3^4-820*d1
^4*d2^2*d3^3-324*d1^2*d2^4*d3^3+352*d1^2*d2^2*d3^5+106*d1*d2^2*d3^6+
202*d1*d2^5*d3^3+78*d2*d3^7*d1-310*d2*d3^6*d1^2+690*d1^4*d2^4*d3+1164*d1
^4*d2*d3^4-1014*d1^5*d2*d3^3-90*d1^3*d2*d3^5-90*d1^6*d2*d3^2+3*d1^9)/
d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^5
g3[1,22] = -2*(96*d1^4*d3^4-126*d1^5*d3^3-42*d1^7*d3-18*d1*d3^7-70*d1^3*d3
^5+104*d1^6*d3^2+48*d1^2*d3^6-16*d2*d3^7+70*d2^4*d3^4-112*d2^3*d3^5+
56*d2^2*d3^6+3*d1^8+2*d3^8-128*d1^4*d2^2*d3^2-12*d1^3*d2^2*d3^3-48*d1
^2*d2^3*d3^3+144*d1^2*d2^2*d3^4+288*d1^4*d2*d3^3-114*d1^5*d2*d3^2+90*
d1*d2*d3^6+90*d1*d2^3*d3^4-162*d1*d2^2*d3^5+82*d1^3*d2*d3^4-72*d1^6*d2*
d3-144*d1^2*d2*d3^5)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g3[3,22] = -1/2*(335*d1^4*d2^4-295*d1^5*d2^3-253*d1^3*d2^5+167*d1^6*d2^2+
125*d1^2*d2^6-55*d1^7*d2-37*d1*d2^7+456*d1^4*d3^4-520*d1^5*d3^3-72*d1^
7*d3-24*d1*d3^7-152*d1^3*d3^5+280*d1^6*d3^2+8*d1^2*d3^6-51*d2^7*d3-53*
d2*d3^7+95*d2^4*d3^4-191*d2^5*d3^3-25*d2^3*d3^5+153*d2^6*d3^2+51*d2^2
*d3^6+8*d1^8+5*d2^8+16*d3^8-859*d1^4*d2^2*d3^2-70*d1^3*d2^3*d3^2+195*
d1^4*d2^3*d3+180*d1^3*d2^4*d3-414*d1^5*d2^2*d3+204*d1^3*d2^2*d3^3+714*
d1^2*d2^4*d3^2-333*d1^2*d2^5*d3-250*d1^2*d2^3*d3^3+609*d1^2*d2^2*d3^
4+641*d1^4*d2*d3^3+189*d1^5*d2*d3^2+287*d1*d2*d3^6+116*d1*d2^4*d3^3-407*
d1*d2^5*d3^2+573*d1*d2^3*d3^4+210*d1*d2^6*d3-718*d1*d2^2*d3^5-421*d1^3*
d2*d3^4+285*d1^6*d2*d3-873*d1^2*d2*d3^5)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^4
h1[2,3,22] = 1/144/d1
h2[2,3,22] = -1/12/d1
h3[1,3,22] = -2/d2
h3[2,3,22] = -1/4/d1

sym[22]={2,3}
der[22]=2

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)

l3[23] = 8/3*(d3^6-5*d1*d3^5+d1^2*d3^4+6*d3^3*d1^3-4*d3^2*d1^4-d1^5*d3+d1
^6+6*d2*d1*d3^4-6*d2*d3^3*d1^2-4*d2*d3^2*d1^3+3*d2*d1^4*d3+8*d2^2*d3^2
*d1^2-2*d2^2*d1^3*d3-9*d2^2*d1^4+8*d1^3*d2^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+
d1^2+d2^2+d3^2)^4
l2[23]= -8/3*(d3^5-7*d3^4*d1+8*d3^3*d1^2-2*d3^2*d1^3-2*d3*d1^4+d1^5+24*d2
*d1*d3^3-42*d2*d3^2*d1^2-32*d2*d3*d1^3+33*d2*d1^4+34*d2^2*d3*d1^2-34*d2
^2*d1^3)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l1[23]= 8*(d3^2-4*d1*d3+2*d1^2+10*d1*d2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+
d2^2+d3^2)^2
g1[3,23] = -1/24/d1/d2
g2[1,23] = -16/3*d1*(d3+d1-d2)*(-2*d3^4+d2^2*d3*d1+2*d1*d2^3+d2^4-3*d3^2*d2
^2-d2^3*d3+5*d3^3*d1+5*d3^3*d2-8*d3^2*d1*d2-d1^3*d3+d1^4-3*d3^2*d1^2+
d2*d3*d1^2-6*d1^2*d2^2+2*d1^3*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^4
g2[3,23] = 2/3*(-56*d1^5*d2^3+35*d1^4*d2^4+28*d1^6*d2^2-8*d1^7*d2+105*d1^
4*d3^4-77*d1^5*d3^3+35*d1^6*d3^2-91*d1^3*d3^5+49*d1^2*d3^6-15*d1*d3^7
-9*d1^7*d3+d1^8+d3^8-50*d1^3*d2^3*d3^2+125*d1^4*d2^2*d3^2-117*d1^5*d2
^2*d3-13*d1^2*d2^2*d3^4+69*d1^4*d2^3*d3+14*d1^3*d2^2*d3^3+36*d1^3*d2*
d3^4-73*d1^2*d2*d3^5+25*d1*d2*d3^6+63*d1^4*d2*d3^3-110*d1^5*d2*d3^2+57*
d1^6*d2*d3)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g3[1,23] = 4*(-6*d2^5*d3-20*d2^3*d3^3+15*d2^4*d3^2+10*d2^4*d1^2-5*d2^5*d1
+15*d2^2*d3^4+5*d2^2*d1^4-d2*d1^5-6*d2*d3^5-10*d3^3*d1^3+d3^2*d1^4+d1
^5*d3+14*d1^2*d3^4-7*d1*d3^5+d3^6-2*d2^3*d3^2*d1+56*d2^2*d3^2*d1^2-22
*d2^2*d1*d3^3-36*d2^3*d3*d1^2-44*d2*d3^3*d1^2+13*d2^4*d3*d1-22*d2^2*d1
^3*d3+23*d2*d1*d3^4-22*d2*d3^2*d1^3+50*d2*d1^4*d3+d2^6-10*d1^3*d2^3)/d2/
d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g3[3,23] = 1/2*(5*d3^6-4*d1*d3^5-50*d1^2*d3^4+72*d3^3*d1^3-26*d3^2*d1^4-4
*d1^5*d3+2*d1^6+162*d2*d1*d3^4-136*d2*d3^3*d1^2-184*d2*d3^2*d1^3+12*d2*
d1^4*d3-12*d2*d1^5+210*d2^2*d3^2*d1^2-8*d2^2*d1^3*d3+30*d2^2*d1^4-20*
d1^3*d2^3)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
h3[1,2,23] = 2/d3

sym[23]={1,2}
der[23]=2

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

l2[24]= -4*d1*(d1^2-4*d1*d3+2*d3^2+2*d2*d3)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^2
l1[24]= 8/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g3[1,24] = 2*(5*d1^4-16*d1^3*d3+12*d1^2*d3^2-8*d1*d3^3+2*d3^4+4*d1^2*d2*d3
+8*d1*d2*d3^2-8*d2*d3^3+6*d2^2*d3^2)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+
d2^2+d3^2)^2
g3[3,24] = 4*(11*d1^2*d2*d3-d1*d2^2*d3+6*d1*d2*d3^2+6*d1^2*d2^2-4*d1^3*d2-4
*d1*d2^3+7*d1^2*d3^2-7*d1^3*d3-d1*d3^3+3*d2^2*d3^2-3*d2^3*d3-d2*d3^3+
d1^4+d2^4)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
h3[2,3,24] = 2/d1

sym[24]={2,3}
der[24]=2

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

l2[25]= 16*(-d1^2+2*d3^2-2*d2*d3)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^
2)^2
l1[25]= -16*(-d1+2*d3)/d1/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g3[1,25] = 4*(-d1^4+4*d3*d1^3-4*d1*d3^3+2*d3^4+16*d3*d1^2*d2+4*d1*d2*d3^2-8
*d2*d3^3+6*d3^2*d2^2)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g3[3,25] = 8*(-4*d1*d2*d3^2+4*d3*d1*d2^2+4*d3*d1^2*d2-4*d1*d3^3-12*d2*d3^3+6
*d3^2*d1^2+14*d3^2*d2^2-4*d3*d2^3-4*d3*d1^3+6*d1^2*d2^2-4*d1^3*d2-4*d1
*d2^3+d3^4+d1^4+d2^4)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
h3[1,2,25] = 8/d3

sym[25]={2,3}
der[25]=2

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

dff[27] = -2/3*d1*d2*(68*d1^5*d2^3-16*d1^6*d2^2-4*d1^7*d2-2*d3*d1^7+2*d1^3*
d3^5+4*d1^4*d3^4-4*d1^2*d3^6+2*d1^5*d3^3-2*d1*d3^7-4*d3^2*d1^6+2*d1^
8+d3^8-4*d1^5*d2*d3^2+4*d1^3*d2*d3^4-44*d1^3*d2^3*d3^2-6*d1^4*d2*d3^3
+4*d1^3*d2^2*d3^3-8*d1^2*d2^2*d3^4-18*d1^5*d2^2*d3+2*d1*d2*d3^6+10*d1
^4*d2^3*d3-2*d1^2*d2*d3^5+10*d1^6*d2*d3+52*d1^4*d2^2*d3^2-50*d2^4*d1^
4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6
l3[27] = 8/3*(d3^7+3*d1*d3^6-21*d1^2*d3^5+17*d1^3*d3^4+12*d1^4*d3^3-15*d1
^5*d3^2-d3*d1^6+3*d1^7-3*d1*d2*d3^5+12*d1^2*d2*d3^4+12*d1^3*d2*d3^3-21
*d1^4*d2*d3^2-30*d1^5*d2*d3+30*d1^6*d2-24*d1^2*d2^2*d3^3+36*d1^3*d2^2*
d3^2+129*d1^4*d2^2*d3-108*d1^5*d2^2-98*d1^3*d2^3*d3+75*d1^4*d2^3)/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^5
l2[27]= 4/3*(-d3^7-18*d1*d3^6+78*d1^2*d3^5-86*d1^3*d3^4-6*d1^4*d3^3+66*d1
^5*d3^2-38*d3*d1^6+6*d1^7+6*d1*d2*d3^5-78*d1^2*d2*d3^4+12*d1^3*d2*d3^3
+222*d1^4*d2*d3^2-120*d1^5*d2*d3-30*d1^6*d2+174*d1^2*d2^2*d3^3-288*d1^3
*d2^2*d3^2-258*d1^4*d2^2*d3+54*d1^5*d2^2+416*d1^3*d2^3*d3-30*d1^4*d2^
3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4/d3/d1/d2
l1[27]= -16*(-d3^4-d1*d3^3+9*d1^2*d3^2-7*d1^3*d3+d1^4+11*d1*d2*d3^2-23*d1
^2*d2*d3-4*d1^3*d2+3*d1^2*d2^2)/d1/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^3
g1[1,27] = 8/3*d1*d2*(-d3-d2+d1)*(d3+d1-d2)^2*(-d1*d3^3-d2^3*d3-d2*d3^3+d1^4
+d2^4-d1^3*d3+d1*d2^2*d3+d1^2*d2*d3-6*d1^2*d2^2+2*d1^3*d2+2*d1*d2^3-2*
d1*d2*d3^2+d3^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6
g1[3,27] = -1/24*(-912*d2*d1^3*d3^7+1268*d1^7*d2^4+222*d1^9*d2^2-790*d1^8*
d2^3-676*d1^6*d2^5-26*d2*d1^10+110*d3^2*d1^9+22*d1*d3^10-330*d3^3*d1^8
-660*d1^4*d3^7+924*d1^5*d3^6+330*d1^3*d3^8-924*d1^6*d3^5-110*d1^2*d3^
9+660*d3^4*d1^7-22*d3*d1^10-d3^11+2172*d3*d1^5*d2^5-894*d3*d1^8*d2^2+
450*d1^4*d2^4*d3^3+284*d1^4*d2^3*d3^4-1912*d1^6*d2^2*d3^3+380*d1^4*d2
^2*d3^5+40*d1^3*d2^3*d3^5+932*d1^5*d2^4*d3^2-2120*d1^6*d2^3*d3^2+
1816*d1^7*d2^2*d3^2+2*d1^11-524*d1^2*d2^2*d3^7+504*d1^3*d2^2*d3^6+504
*d1^5*d2*d3^5+400*d1^5*d2^3*d3^3+484*d1^5*d2^2*d3^4-3692*d3*d1^6*d2^4
+2224*d3*d1^7*d2^3+212*d2*d3*d1^9-86*d2*d1*d3^9-738*d2*d3^2*d1^8+588*d2*
d1^4*d3^6-1428*d2*d1^6*d3^4+558*d2*d1^2*d3^8+1392*d2*d3^3*d1^7)/(-2*d1*
d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6/d1/d2
g2[1,27] = -16/3*d1*(3*d1^6-2*d2^6-2*d3^6-76*d1^4*d2^2+8*d1^3*d2^3+32*d1^
5*d2+16*d1^2*d3^4-5*d1*d3^5-32*d2^5*d1+67*d2^4*d1^2+18*d2^2*d3^4+18*d2
^4*d3^2-32*d2^3*d3^3-13*d1^4*d3^2+2*d1^5*d3-28*d2^3*d3^2*d1+63*d2^4*
d3*d1+3*d1^4*d3*d2-30*d1^3*d3^2*d2-119*d2^3*d3*d1^2-17*d2*d3^3*d1^2-d1^
3*d3^3+51*d1^3*d3*d2^2-10*d2^2*d3^3*d1+12*d2*d3^4*d1+53*d1^2*d2^2*d3^2
)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^5
g2[3,27] = 1/3*(2*d1^9+34*d3^8*d1-128*d3^7*d1^2-20*d1^8*d2-20*d1^8*d3+70*d1
^7*d2^2+88*d1^7*d3^2-392*d1^4*d3^5+364*d1^5*d3^4+280*d1^3*d3^6-224*d1
^6*d3^3-2*d3^9+58*d1^5*d2^4-110*d1^6*d2^3-105*d3^7*d1*d2+194*d1^7*d2*
d3+398*d1^3*d2^3*d3^3-340*d1^4*d2^3*d3^2-326*d1^4*d2*d3^4+378*d1^5*d2*
d3^3+86*d1^3*d2*d3^5-390*d1^6*d2*d3^2+254*d1^2*d2*d3^6-552*d1^4*d2^2*
d3^3+642*d1^5*d2^2*d3^2-38*d1^3*d2^2*d3^4-102*d1^2*d2^2*d3^5+1120*d1
^4*d2^4*d3-1250*d1^5*d2^3*d3-44*d1^6*d2^2*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+
d1^2+d2^2+d3^2)^5/d1/d2
g3[1,27] = -4*d1*(-d2*d3^5+5*d1^6-3*d2^6+2*d3^6+35*d1^4*d2^2-20*d1^3*d2^3
-22*d1^5*d2-27*d1^2*d3^4+9*d1*d3^5+10*d2^5*d1-5*d2^4*d1^2-19*d2^2*d3^4
-44*d2^4*d3^2+46*d2^3*d3^3+36*d1^4*d3^2-27*d1^5*d3-120*d2^3*d3^2*d1+49
*d2^4*d3*d1-97*d1^4*d3*d2+80*d1^3*d3^2*d2+222*d2^3*d3*d1^2+50*d2*d3^3*d1
^2+2*d1^3*d3^3-166*d1^3*d3*d2^2+62*d2^2*d3^3*d1-10*d2*d3^4*d1-192*d1^2
*d2^2*d3^2+19*d2^5*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4/d2/d3
g3[3,27] = -1/2*(-7*d3^7-78*d1*d3^6+210*d1^2*d3^5+34*d1^3*d3^4-378*d1^4*d3
^3+294*d1^5*d3^2-74*d3*d1^6+6*d1^7-154*d1*d2*d3^5+382*d1^2*d2*d3^4-728*
d1^3*d2*d3^3+558*d1^4*d2*d3^2+204*d1^5*d2*d3-30*d1^6*d2+1106*d1^2*d2^2*
d3^3-852*d1^3*d2^2*d3^2-150*d1^4*d2^2*d3+54*d1^5*d2^2+20*d1^3*d2^3*d3
-30*d1^4*d2^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4/d2/d1

sym[27]={1,2}
der[27]=4

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

l3[28] = -16*d3*(d3^4-4*d1*d3^3+4*d3*d1^3-2*d1^4+4*d2*d1*d3^2-4*d2*d3*d1^2+2
*d1^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l2[28]= 16*(d3^4-2*d1*d3^3-6*d1^2*d3^2+10*d3*d1^3-4*d1^4+12*d2*d1*d3^2-18*
d2*d3*d1^2-4*d2*d1^3+8*d1^2*d2^2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^3
l1[28]= -64*(d3^2-d1*d3-d1^2+d1*d2)/d1/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^2
g2[1,28] = -64*d1*(d3+d1-d2)*d3*(2*d1*d2+d2^2-2*d2*d3+d1^2-2*d1*d3+d3^2)/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[3,28] = 32*d3^2*(d3^3-2*d1*d3^2-2*d3*d1^2+2*d1^3+2*d1*d2*d3-2*d1^2*d2)/(
-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g3[1,28] = -16*d1*(-20*d2*d1*d3^2-16*d2*d3*d1^2-6*d2^2*d3^2+8*d2*d3^3+6*d1^
2*d2^2-4*d2*d1^3-4*d1*d2^3+28*d1*d2^2*d3+d2^4+d1^4-12*d3*d1^3+18*d1^2*
d3^2-4*d1*d3^3-3*d3^4)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g3[3,28] = -32*d3^2*(d3^3-6*d3*d1^2+4*d1^3+10*d1*d2*d3-4*d1^2*d2)/d1/d2/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3

sym[28]={1,2}
der[28]=4

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

dff[29] = -8/3*d1*d2*d3*(-3*d3^6-18*d1*d2*d3^4-10*d1^2*d2^2*d3^2+12*d1^3*d2*
d3^2+12*d1^3*d2^2*d3-12*d1^3*d2^3+3*d1^4*d3^2+3*d1^4*d2^2+6*d3*d1^5+6
*d2*d1^5)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^6
l3[29] = 16*(-2*d3^6-21*d1*d2*d3^4-16*d1^2*d2^2*d3^2+18*d1^3*d2*d3^2+18*d1
^3*d2^2*d3-14*d1^3*d2^3+6*d1^4*d3^2+6*d1^4*d2^2+3*d3*d1^5+3*d2*d1^5)/
(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^5
l2[29]= -16*(-d3^6-30*d1*d2*d3^4-34*d1^2*d2^2*d3^2+30*d1^3*d2*d3^2+30*d1^
3*d2^2*d3-16*d1^3*d2^3+9*d1^4*d3^2+9*d1^4*d2^2)/d1/d2/d3/(-2*d1*d2-2*d1*
d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l1[29]= 32*(-3*d3^3-4*d1*d2*d3+3*d3*d1^2+3*d2*d1^2)/d1/d2/d3/(-2*d1*d2-2*d1*d3
-2*d2*d3+d1^2+d2^2+d3^2)^3
g1[1,29] = -16*d2*d3*d1*(4*d1^3*d2*d3-d1^4*d2+6*d1*d2^2*d3^2-2*d1^3*d3^2-2*
d1^2*d2*d3^2+d1*d3^4-d3^5+3*d2^4*d3-2*d2^3*d3^2-d2^5+d2^4*d1-d1^4*d3+
d1^5-2*d1^2*d2^2*d3+2*d1^2*d2^3+3*d3^4*d2-4*d1*d2^3*d3-2*d1^3*d2^2-2*
d2^2*d3^3+2*d1^2*d3^3-4*d1*d3^3*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^6
g2[1,29] = 32*d1*(-2*d3^5-7*d1^3*d3^2-d1^4*d3+7*d1^2*d3^3+2*d1^5+d1*d3^4-
7*d1^3*d2^2+18*d1^3*d2*d3-7*d1^2*d2^2*d3-d1^4*d2+7*d1^2*d2^3-7*d1^2*d2
*d3^2+30*d1*d2^2*d3^2-16*d1*d2^3*d3-16*d1*d3^3*d2+d2^4*d1-4*d2^3*d3^2+6
*d2^4*d3-4*d2^2*d3^3-2*d2^5+6*d3^4*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^5
g3[1,29] = -24*d1*(-20*d1*d3^3*d2-3*d1*d3^4-22*d1^2*d2^2*d3+46*d1*d2^2*d3^2
-2*d2^2*d3^3+3*d2^4*d3-d2^5+3*d1^4*d2-14*d1^3*d2^2+d1^5+3*d1^4*d3+3*d3
^4*d2-d3^5-22*d1^2*d2*d3^2-14*d1^3*d3^2-3*d2^4*d1+36*d1^3*d2*d3+14*d1^
2*d3^3+14*d1^2*d2^3-2*d2^3*d3^2-20*d1*d2^3*d3)/d2/d3/(-2*d1*d2-2*d1*d3-2*
d2*d3+d1^2+d2^2+d3^2)^4

sym[29]={}
der[29]=6
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

dff[1]=1/3

sym[1]={}
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

dff[2] = -4/3*d1*d2*d3*(-3*d3^3-2*d1*d2*d3+3*d1^2*d3+3*d1^2*d2)/(-2*d1*d2-2*d1
*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l3[2] = 4*(-d3^3-2*d1*d2*d3+d1^2*d3+d1^2*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+
d2^2+d3^2)^2
g1[1,2] = -8*d2*d3*d1*(-d3^2-d2^2+d1^2+2*d2*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^3
g2[1,2] = 4*d1*(3*d1^2-2*d1*d2-2*d1*d3-d2^2+2*d2*d3-d3^2)/(-2*d1*d2-2*d1*d3-2
*d2*d3+d1^2+d2^2+d3^2)^2
h2[1,2,2]=-2

sym[2]={}
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

dff[12] = 2*(d3+d2-d1)^2*d1*(-d3-d1+d2)*(d1+d2-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^
2+d2^2+d3^2)^3
l3[12] = -8*(-2*d2*d3+d3^2-2*d1^2+d2^2+d1*d2+d1*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+
d1^2+d2^2+d3^2)^2
g1[1,12] = 4*(d3+d2-d1)*d1*(-d3-d1+d2)*(d1+d2-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2
+d2^2+d3^2)^3
g1[2,12] = -4*d1*(d3+d2-d1)^2*(d1+d2-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^3
g1[3,12] = 4*(d3+d2-d1)*d1*(d1^2+d2^2-2*d1*d2-d3^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+
d1^2+d2^2+d3^2)^3
g2[1,12] = -2*(3*d1^2*d2^2-d1^3*d2-3*d1*d2^3+3*d1^2*d3^2-d1^3*d3-3*d1*d3^
3+6*d2^2*d3^2-4*d2^3*d3-4*d2*d3^3+d2^4+d3^4+18*d1^2*d2*d3+3*d1*d2^2*d3+
3*d1*d2*d3^2)/d2/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g2[2,12] = 2*(6*d1*d2*d3-3*d1*d3^2-9*d2*d3^2+3*d3*d1^2+7*d3*d2^2+d3^3-3*d1*
d2^2+3*d2*d1^2+d2^3-d1^3)/d3/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g2[3,12] = 2*(3*d3*d1^2-d1^3-3*d1*d3^2-9*d3*d2^2+d2^3+7*d2*d3^2+d3^3+3*d2*
d1^2-3*d1*d2^2+6*d1*d2*d3)/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
h2[1,2,12] = -2/d3
h2[1,3,12] = -2/d2

sym[12]={}
der[12]=2

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

dff[4] = 1/36*(-28*d2^3*d1^5+4*d2^4*d1^4-4*d2*d1^7+32*d1^6*d2^2+2*d1*d3^7
+14*d1^3*d3^5+50*d1^4*d3^4-22*d1^2*d3^6+38*d1^6*d3^2-82*d1^5*d3^3+2*
d1^7*d3-4*d1^8+d3^8+26*d2*d3*d1^6-28*d2*d1^3*d3^4+6*d2*d1^2*d3^5+20*d1
^3*d2^2*d3^3+42*d1^4*d2^2*d3^2-20*d2^3*d3^2*d1^3+62*d2^3*d1^4*d3+6*
d1^2*d2^2*d3^4-2*d2*d1*d3^6-60*d2*d1^5*d3^2-90*d3*d1^5*d2^2+62*d2*d1^4
*d3^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[4] = 4/3*(-d3^5+2*d1*d3^4+3*d1^2*d3^3-d3^2*d1^3-5*d1^4*d3+3*d1^5-d1*d2
*d3^3-2*d1^2*d2*d3^2+2*d3*d1^3*d2+3*d3*d1^2*d2^2-3*d1^3*d2^2)/(-2*d1*d2
-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l2[4]= -2*(-d3^2-2*d1*d3+4*d1^2+2*d1*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2
+d3^2)^2
g1[1,4] = 1/24*(-74*d2^3*d1^5-110*d2^3*d3^5+180*d2^4*d3^4-146*d2^5*d3^3+
46*d2^6*d3^2+6*d2^7*d3-14*d2^7*d1+52*d2^4*d1^4-38*d2^5*d1^3+46*d2^6*d1
^2-2*d2*d1^7+34*d2^2*d3^6+34*d1^6*d2^2-6*d2*d3^7-8*d1*d3^7-56*d1^3*d3
^5+70*d1^4*d3^4+28*d1^2*d3^6+28*d1^6*d3^2-56*d1^5*d3^3-8*d1^7*d3+d1^
8+d3^8-5*d2^8+38*d2*d3*d1^6+58*d2*d1^3*d3^4-110*d2*d1^2*d3^5+68*d2^6*d3
*d1+16*d2^4*d3*d1^3-114*d2^5*d3^2*d1+88*d2^4*d3^2*d1^2+78*d2^3*d1*d3^4
+48*d2^4*d1*d3^3-12*d2^3*d1^2*d3^3-8*d1^3*d2^2*d3^3+30*d1^4*d2^2*d3^
2+28*d2^3*d3^2*d1^3+90*d2^3*d1^4*d3+94*d1^2*d2^2*d3^4-108*d1*d2^2*d3^
5-134*d3*d1^2*d2^5+50*d2*d1*d3^6-106*d2*d1^5*d3^2-76*d3*d1^5*d2^2+78*d2*
d1^4*d3^3)/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g1[3,4] = 1/24*(46*d2^3*d1^5-32*d2^4*d1^4+d2*d1^7-14*d1^6*d2^2+7*d2*d3^7
+8*d1*d3^7+56*d1^3*d3^5-70*d1^4*d3^4-28*d1^2*d3^6-28*d1^6*d3^2+56*d1^
5*d3^3+8*d1^7*d3-d1^8-d3^8-30*d2*d3*d1^6-128*d2*d1^3*d3^4+166*d2*d1^2*
d3^5+12*d2^4*d3*d1^3-18*d2^3*d1^2*d3^3-16*d1^3*d2^2*d3^3-18*d1^4*d2^
2*d3^2-32*d2^3*d3^2*d1^3-34*d2^3*d1^4*d3-82*d1^2*d2^2*d3^4+78*d1*d2^2
*d3^5-78*d2*d1*d3^6+78*d2*d1^5*d3^2+44*d3*d1^5*d2^2-22*d2*d1^4*d3^3)/d2/
(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,4] = -1/4*(3*d2^6+d1^6+d3^6-32*d1*d2^5+24*d1^5*d2+41*d1^4*d2^2-24*d1
^3*d2^3-13*d1^2*d2^4+15*d1^2*d3^4-20*d1^3*d3^3-6*d1*d3^5-6*d1^5*d3+15
*d1^4*d3^2+25*d2^2*d3^4-8*d2*d3^5-16*d2^5*d3+35*d2^4*d3^2-40*d2^3*d3^
3+40*d1^2*d2^3*d3+12*d1^3*d2^2*d3-26*d1^2*d2^2*d3^2-16*d1^2*d2*d3^3-52
*d1*d2^2*d3^3-32*d1^3*d2*d3^2-24*d1*d2^3*d3^2+74*d1*d2^4*d3+40*d1*d2*d3
^4-8*d1^4*d2*d3)/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[3,4] = -1/4*(-d3^6+6*d1*d3^5-15*d1^2*d3^4+20*d1^3*d3^3-15*d1^4*d3^2+6
*d1^5*d3-d1^6-5*d2*d3^5-23*d1*d2*d3^4+52*d1^2*d2*d3^3+17*d1^3*d2*d3^2-
42*d1^4*d2*d3+7*d1^5*d2+8*d1*d2^2*d3^3-2*d1^2*d2^2*d3^2+18*d1^3*d2^2*
d3-15*d1^4*d2^2+18*d1^2*d2^3*d3+9*d1^3*d2^3)/d2/(-2*d1*d2-2*d1*d3-2*d2*d3
+d1^2+d2^2+d3^2)^3
h2[2,3,4] = -1/4*(d3-d2-d1)/d1
h1[2,3,4]= 1/24*(d3-d2-d1)/d1

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

l2[5]= 2/d1/d2
g1[3,5] = -1/8*(-d3+2*d2)/d1/d2
g2[3,5] = 1/4*(-5*d3+2*d2)/d1/d2

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

dff[15] = 2/3*d1*(-d3-d2+d1)^2*(4*d1^2*d2*d3-2*d1*d2^2*d3-2*d1*d2*d3^2-6*d1^2
*d2^2+2*d1^3*d2+2*d1*d2^3-6*d1^2*d3^2+2*d1^3*d3+2*d1*d3^3+6*d2^2*d3^2-
4*d2^3*d3-4*d2*d3^3+d2^4+d3^4+d1^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^4
l3[15] = -4/3*(-22*d1^3*d3+40*d1^2*d2*d3-12*d1^2*d3^2-22*d1^3*d2+19*d1^4-12*
d1^2*d2^2+14*d1*d2^3+d2^4-14*d1*d2*d3^2-14*d1*d2^2*d3+14*d1*d3^3+6*d2^2
*d3^2-4*d2^3*d3-4*d2*d3^3+d3^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2
)^3
l2[15]= 48*d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[1,15] = -4/3*d1*(-d3-d2+d1)*(4*d1^2*d2*d3-2*d1*d2^2*d3-2*d1*d2*d3^2-6*d1^2
*d2^2+2*d1^3*d2+2*d1*d2^3-6*d1^2*d3^2+2*d1^3*d3+2*d1*d3^3+6*d2^2*d3^2-
4*d2^3*d3-4*d2*d3^3+d2^4+d3^4+d1^4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^4
g1[2,15] = 1/6*(d1+d2-d3)*(-24*d1*d2^4*d3+16*d1*d2^2*d3^3+16*d1*d2^3*d3^2+6*
d1^4*d2*d3+34*d1^2*d2^2*d3^2+20*d1^2*d2^3*d3+20*d2*d1^2*d3^3-24*d1*d2*
d3^4-8*d1^5*d2+64*d1^3*d2^3-35*d1^4*d3^2-8*d1^5*d3+64*d1^3*d3^3-37*d1
^2*d2^4-37*d1^2*d3^4+8*d1*d2^5+8*d1*d3^5+9*d1^6-d2^6-d3^6-35*d1^4*d2
^2+20*d2^3*d3^3-15*d2^4*d3^2-15*d2^2*d3^4+6*d2^5*d3+6*d2*d3^5)/d1/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g1[3,15] = 1/6*(-17*d1^6*d2-101*d1^3*d2^4+45*d1^2*d2^5-9*d1*d2^6-27*d1^5*
d2^2+99*d1^4*d2^3-21*d2^2*d3^5+21*d2^5*d3^2+7*d2*d3^6+6*d3*d1^5*d2-d3
^7+9*d1^7+d2^7+29*d1^4*d3^3-43*d1^5*d3^2+27*d1^3*d3^4-29*d1^2*d3^5+7
*d1*d3^6+d3*d1^6-7*d3*d2^6+35*d2^3*d3^4-35*d2^4*d3^3-55*d1*d2^4*d3^2+
25*d1*d2^2*d3^4+20*d1*d2^3*d3^3+41*d1^4*d2*d3^2+34*d1^3*d2^2*d3^2-44*
d1^3*d2*d3^3+30*d1^2*d2^2*d3^3+2*d1^2*d2^3*d3^2+33*d2*d1^2*d3^4-26*d1
*d2*d3^5+84*d3*d1^3*d2^3-81*d3*d1^2*d2^4+38*d3*d1*d2^5-41*d3*d1^4*d2^2)/
d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,15] = 16*d1^2*(-d1*d3+4*d2*d3-2*d3^2-d1*d2+3*d1^2-2*d2^2)/(-2*d1*d2-2*d1
*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[2,15] = (d1+d2-d3)*(40*d1^2*d2*d3-2*d1*d2^2*d3+10*d1*d2*d3^2+44*d1^2*d2^2
-46*d1^3*d2-2*d1*d2^3+12*d1^2*d3^2-10*d1^3*d3-6*d1*d3^3+6*d2^2*d3^2-4*
d2^3*d3-4*d2*d3^3+d2^4+d3^4+3*d1^4)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^3
g2[3,15] = (-20*d1*d2^3*d3-4*d2*d1*d3^3+18*d1*d2^2*d3^2-43*d1^4*d3+76*d1^3*
d2*d3-2*d1^3*d3^2-6*d1^2*d2*d3^2-18*d1^2*d2^2*d3+42*d1^2*d3^3-d1*d3^4+
3*d1^5+22*d1^3*d2^2-18*d1^2*d2^3+7*d1*d2^4-d2^5-13*d1^4*d2+10*d2^2*d3
^3-10*d2^3*d3^2-5*d2*d3^4+5*d2^4*d3+d3^5)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^3
h1[2,3,15] = 1/6/d1
h2[2,3,15] = -1/d1

sym[15]={}
der[15]=2

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

l3[16] = 8*(d3^2-2*d1^2+2*d1*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
l2[16]= -8*(d3-2*d1)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[3,16] = -1/2/d1/d2
g2[1,16] = 32*d1*(d3+d1-d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g2[3,16] = (5*d3^4-32*d1*d3^3+36*d1^2*d3^2-16*d1^3*d3+2*d1^4-20*d1*d2*d3^2
+16*d1^2*d2*d3-8*d1^3*d2+6*d1^2*d2^2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2
+d2^2+d3^2)^2

sym[16]={1,2}
der[16]=2

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

dff[26] = 4*d1*d2*(d3^4-4*d1^2*d3^2+2*d1^4+4*d1*d2*d3^2-8*d1^3*d2+6*d1^2*d2
^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[26] = -16*(d3^3-d3^2*d1-4*d1^2*d3+3*d1^3+4*d1*d2*d3-3*d1^2*d2)/(-2*d1*d2-2
*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l2[26]= 8*(d3^2-4*d1*d3+2*d1^2+4*d1*d2)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+
d2^2+d3^2)^2
g1[1,26] = -16*d1*d2*(-d3-d2+d1)*(d3+d1-d2)^2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^4
g1[3,26] = -1/2*(-d3^7+14*d3^6*d1-42*d3^5*d1^2+70*d3^4*d1^3-70*d3^3*d1^4+
42*d3^2*d1^5-14*d3*d1^6+2*d1^7-26*d3^5*d2*d1+50*d3^4*d2*d1^2+40*d3^3*d2
*d1^3-110*d3^2*d2*d1^4+76*d3*d2*d1^5-18*d2*d1^6+30*d3^3*d2^2*d1^2+68*d3
^2*d2^2*d1^3-178*d3*d2^2*d1^4+42*d2^2*d1^5+116*d3*d2^3*d1^3-26*d2^3*
d1^4)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,26] = 32*d1*(-2*d3^2+4*d2*d3-2*d2^2+3*d1^2-d1*d2-d1*d3)/(-2*d1*d2-2*d1*d3
-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[3,26] = (-5*d3^5+42*d3^4*d1-68*d3^3*d1^2+52*d3^2*d1^3-18*d1^4*d3+2*d1^
5+20*d1*d2*d3^3-52*d1^2*d2*d3^2-24*d1^3*d2*d3-6*d1^4*d2+42*d1^2*d2^2*d3+
4*d2^2*d1^3)/d1/d2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3

sym[26]={1,2}
der[26]=4

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

dff[6] = -1/6*(d3^4-2*d1*d3^3-2*d1^3*d3+2*d1^4-2*d1*d2*d3^2+2*d1^2*d2*d3+4*
d1^3*d2-6*d1^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
l3[6] = 2*d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[1,6] = -1/2*(-5*d1^2*d2-d3*d1^2-d1^3+d1*d3^2-d3*d2^2+d2^3-d2*d3^2+5*d1
*d2^2-6*d1*d2*d3+d3^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[3,6] = -1/2*(-d3^3+2*d1*d3^2-2*d3*d1^2+2*d1^3+2*d1*d2*d3-2*d1^2*d2)/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

dff[17] = 2*d1*(-d3-d2+d1)^2/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
l3[17] = -4/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[1,17] = -4*d1*(-d3-d2+d1)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[2,17] = (-d3+d2+d1)*(-4*d1*d3-4*d1*d2+3*d1^2-2*d2*d3+d2^2+d3^2)/d1/(-2*d1*
d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[3,17] = (d3+d1-d2)*(-4*d1*d3-4*d1*d2+3*d1^2-2*d2*d3+d2^2+d3^2)/d1/(-2*d1*d2
-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
h1[2,3,17] = -1/d1

sym[17]={}
der[17]=2

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

dff[13] = 2*(-d3-d2+d1)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[1,13] = -4/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[2,13] = 2*(-d3+d2+d1)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[3,13] = 2*(d3+d1-d2)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
h1[2,3,13] = -2/d1

sym[13]={}
der[13]=2
(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

dff[14] = -2*(d2+d1-d3)*(-d3-d2+d1)*(d3+d1-d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2
+d2^2+d3^2)^2
l3[14] = 8/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[1,14] = 4*(d2+d1-d3)*(d3+d1-d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^
2
g1[2,14] = -4*(-d3-d2+d1)*(d2+d1-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^2
g1[3,14] = -4*(-d3^2-2*d1*d2+d1^2+d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^2

sym[14]={}
der[14]=2

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

dff[3] = 2*d1*d2*(d3+d2-d1)*(d3+d1-d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^2
l3[3] = -2*(d3-d2-d1)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)
g1[1,3] = 4*d1*d2*(d3+d1-d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[2,3] = 4*d1*d2*(d3+d2-d1)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[3,3] = (-6*d1*d2*d3-3*d1*d3^2-3*d2*d3^2+3*d3*d1^2+3*d3*d2^2+d3^3+d1*d2^
2+d2*d1^2-d2^3-d1^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

dff[7] = 2/3*d2*d3*(d1^6-5*d1^5*d3+d3^2*d1^4+6*d3^3*d1^3-4*d3^4*d1^2-d1*
d3^5+d3^6+6*d2*d1^4*d3-6*d2*d3^2*d1^3-4*d2*d3^3*d1^2+3*d2*d3^4*d1+8*d3
^2*d1^2*d2^2-2*d3^3*d1*d2^2-9*d3^4*d2^2+8*d2^3*d3^3)/(-2*d1*d2-2*d1*d3
-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[7] = 2/3*(-d1^5+7*d1^4*d3-8*d3^2*d1^3+2*d3^3*d1^2+2*d3^4*d1-d3^5-24*d1
^3*d2*d3+42*d3^2*d1^2*d2+32*d3^3*d1*d2-33*d3^4*d2-34*d3^2*d1*d2^2+34*d3
^3*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l2[7]= 2*(d1^2-4*d1*d3+2*d3^2+10*d2*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+
d3^2)^2
g1[1,7] = 1/12*(d1^7-14*d3*d1^6+42*d1^5*d3^2-70*d3^3*d1^4+70*d3^4*d1^3-
42*d3^5*d1^2+14*d1*d3^6-2*d3^7+10*d3*d2*d1^5-2*d2*d1^4*d3^2-8*d2*d3^3*
d1^3+46*d2*d3^4*d1^2-76*d2*d3^5*d1+34*d2*d3^6-62*d1^3*d2^2*d3^2-4*d3^3
*d1^2*d2^2+178*d3^4*d1*d2^2-90*d3^5*d2^2-116*d3^3*d1*d2^3+58*d2^3*d3^
4)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g1[3,7] = 4/3*d2*d3*(-7*d1^4*d2+4*d3^2*d1^2*d2-4*d3^3*d1*d2-6*d1^2*d2^2*d3
+6*d3^2*d1*d2^2+8*d1^3*d2*d3-8*d2^3*d3^2-2*d1^2*d2^3+8*d1^3*d2^2-2*d1*
d2^4-d3^5+8*d3^3*d2^2-d3^4*d2+d2^4*d3+d2^5+4*d3^3*d1^2-2*d3^2*d1^3-3
*d1^4*d3+2*d1^5)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,7] = 1/2*(d1^5+2*d1^4*d3-20*d3^2*d1^3+28*d3^3*d1^2-14*d3^4*d1+2*d3^
5+36*d1^3*d2*d3-28*d3^2*d1^2*d2-40*d3^3*d1*d2-6*d3^4*d2+54*d3^2*d1*d2^2+
4*d3^3*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[3,7] = 1/2*(15*d1^2*d2^4-5*d3^4*d2^2+4*d2*d3^5-6*d2*d1^5+5*d2^4*d3^2-
20*d1^3*d2^3+15*d1^4*d2^2-6*d1*d2^5-4*d2^5*d3-13*d3^4*d1^2+13*d3^2*d1
^4+8*d1*d3^5-8*d1^5*d3+d2^6+d1^6-d3^6+28*d2*d1^4*d3-32*d2*d3^3*d1^2+82
*d2*d3^4*d1+118*d3^2*d1^2*d2^2-60*d3^2*d1*d2^3-32*d3^3*d1*d2^2-76*d2*d3
^2*d1^3+8*d1*d2^4*d3+8*d1^2*d2^3*d3-32*d1^3*d2^2*d3)/d1/(-2*d1*d2-2*d1*
d3-2*d2*d3+d1^2+d2^2+d3^2)^3
h2[2,3,7] = 1/2*d2/d1

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

dff[8] = -4*d1*d2*d3*(d1^5-6*d1^4*d3+4*d1^3*d3^2+4*d1^2*d3^3-6*d1*d3^4+2*
d3^5+8*d1^3*d2*d3-12*d1^2*d2*d3^2+2*d2*d3^4+6*d1*d2^2*d3^2-4*d2^2*d3^3
)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[8] = 8*d2*d3*(7*d1^3-18*d1^2*d3-6*d1*d3^2+10*d3^3+14*d1*d2*d3-10*d3^2*d2)/
(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l2[8]= 8*(d1^3-6*d1^2*d3+6*d1*d3^2-2*d3^3-10*d1*d2*d3+2*d3^2*d2)/d1/(-2*d1*
d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[1,8] = 8*d1*d2*d3*(d1^4-4*d1^3*d3+4*d3^3*d1-2*d3^4+4*d2*d3*d1^2-4*d3^2*
d1*d2+2*d2^2*d3^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g1[2,8] = -16*d1*d2*d3*(-4*d1^3*d3-2*d1^3*d2+d3^4-d2^4-6*d3^2*d1*d2+d1^4+6
*d2*d3*d1^2+6*d3^2*d1^2-4*d3^3*d1-2*d2^3*d3+2*d2^3*d1+2*d3^3*d2)/(-2*d1*
d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,8] = -32*d1*d2*d3*(3*d1^2-2*d1*d3-4*d3^2+4*d2*d3)/(-2*d1*d2-2*d1*d3-2*d2*
d3+d1^2+d2^2+d3^2)^3
g2[2,8] = -2*(d1^6-3*d2^6+d3^6-25*d1^2*d2^4+20*d1^3*d2^3-5*d1^4*d2^2+14
*d1*d2^5-2*d1^5*d2+15*d1^2*d3^4-20*d1^3*d3^3+15*d1^4*d3^2-6*d1*d3^5-6*
d1^5*d3+11*d2^2*d3^4-4*d2^3*d3^3-9*d2^4*d3^2-6*d2*d3^5+10*d2^5*d3+2*d1
^4*d2*d3-44*d1^2*d2^3*d3+114*d1^2*d2^2*d3^2-44*d1^3*d2^2*d3-28*d1^2*d2
*d3^3-36*d1*d2^3*d3^2-76*d1*d2^2*d3^3+12*d1^3*d2*d3^2+82*d1*d2^4*d3+22*
d1*d2*d3^4)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

dff[18] = 2*d1*(d1^6-8*d1^5*d3+10*d1^4*d3^2-10*d1^2*d3^4+8*d1*d3^5-2*d3^6+
14*d1^4*d2*d3-32*d1^3*d2*d3^2+8*d1^2*d2*d3^3+8*d1*d2*d3^4-4*d2*d3^5+18*
d1^2*d2^2*d3^2-16*d1*d2^2*d3^3+2*d2^2*d3^4+4*d2^3*d3^3)/(-2*d1*d2-2*d1
*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[18] = -4*(7*d1^4-32*d3*d1^3+12*d1^2*d3^2+16*d1*d3^3-10*d3^4+32*d1^2*d2*
d3-32*d1*d2*d3^2+10*d2^2*d3^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
l2[18]= 32*(d1^2-d1*d3-d3^2+d2*d3)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^2
g1[1,18] = -4*d1*(d1^5-6*d1^4*d3+4*d1^3*d3^2+4*d1^2*d3^3-6*d1*d3^4+2*d3^5
+8*d1^3*d2*d3-12*d1^2*d2*d3^2+2*d3^4*d2+6*d1*d2^2*d3^2-4*d2^2*d3^3)/(-2
*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g1[2,18] = 8*(d1-d2-d3)*d1*(-4*d3*d1^3+6*d1^2*d3^2+2*d1*d2^3-2*d2^3*d3-4*d1*
d3^3+2*d2*d3^3-d2^4+d3^4+d1^4-2*d1^3*d2+6*d1^2*d2*d3-6*d1*d2*d3^2)/(-2*
d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,18] = 16*d1*(3*d1^3-8*d1^2*d3-2*d1*d3^2+4*d3^3+6*d1*d2*d3-4*d2*d3^2)/(-
2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[2,18] = 4*(-d3^5+7*d3^4*d2-13*d2^4*d3-10*d1^2*d3^3+5*d1*d3^4+22*d2^3*d3
^2-18*d2^2*d3^3+3*d2^5-5*d1^4*d3+d1^5+10*d1^3*d3^2-4*d1*d3^3*d2-22*d1
^2*d2^2*d3+46*d1^2*d2^3+2*d1^3*d2^2-35*d1*d2^4-4*d2^3*d3*d1+44*d1^3*d2
*d3-30*d1^2*d2*d3^2+38*d1*d2^2*d3^2-17*d1^4*d2)/d1/(-2*d1*d2-2*d1*d3-2*d2*
d3+d1^2+d2^2+d3^2)^3

sym[18]={2,3}
der[18]=2

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

dff[19] = -4*d1*d2*d3*(d1^4-4*d1^3*d3+4*d1*d3^3-2*d3^4+4*d1^2*d3*d2-4*d1*d3^
2*d2+2*d3^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[19] = 4*(d1^4-2*d1^3*d3-6*d1^2*d3^2+10*d1*d3^3-4*d3^4+12*d1^2*d3*d2-18*
d1*d3^2*d2-4*d3^3*d2+8*d3^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^3
l2[19]= -16*(d1^2-d1*d3-d3^2+d2*d3)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3
^2)^2
g1[1,19] =( 8*d1*d2*d3*(d1^3-2*d1^2*d3-2*d1*d3^2+2*d3^3+2*d1*d2*d3-2*d3^2*d2)
/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4 )
g1[3,19] = -16*d1*d3*d2*(d3^2*d2+d3^3+2*d1*d2*d3-d2^3-d2^2*d3+d1^3-d1*d3^2-
d1^2*d3+3*d2^2*d1-3*d1^2*d2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
g2[1,19] = -8*d1*(d1^3-6*d1*d3^2+4*d3^3+10*d1*d2*d3-4*d3^2*d2)/(-2*d1*d2-2*d1
*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[3,19] = 4*d3*(16*d1*d3^2*d2-28*d1*d3*d2^2+6*d2^2*d1^2+20*d1^2*d3*d2-d3^4
-8*d1^3*d2+12*d1*d3^3+4*d1^3*d3+3*d1^4-18*d1^2*d3^2+4*d3^3*d2-6*d3^2*d2
^2+4*d2^3*d3-d2^4)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
h2[2,3,19] = -1/d1

sym[19]={2,3}
der[19]=2

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

dff[20] = 2/3*(-d1^7+7*d1^6*d3-6*d1^5*d3^2-5*d1^4*d3^3+10*d1^3*d3^4-3*d1^
2*d3^5-2*d1*d3^6+d3^7-11*d2*d1^5*d3+19*d2*d1^4*d3^2+4*d2*d1^3*d3^3-11*
d2*d1^2*d3^4+2*d2*d1*d3^5+d2*d3^6-14*d1^3*d3^2*d2^2+14*d1^2*d3^3*d2^2
+10*d1*d3^4*d2^2-9*d3^5*d2^2-10*d1*d3^3*d2^3+7*d2^3*d3^4)/(-2*d1*d2-2*
d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^4
l3[20] = -2/3*(-19*d1^4+80*d1^3*d3-12*d1^2*d3^2-64*d1*d3^3+34*d3^4-76*d1^2*
d3*d2+64*d1*d3^2*d2+8*d3^3*d2-42*d3^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2
+d2^2+d3^2)^3
l2[20]= 24*(-d1+2*d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^2
g1[1,20] = 4/3*(d1^6-5*d1^5*d3+d1^4*d3^2+6*d1^3*d3^3-4*d1^2*d3^4-d1*d3^5
+d3^6+6*d1^4*d3*d2-6*d1^3*d3^2*d2-4*d1^2*d3^3*d2+3*d1*d3^4*d2+8*d1^2*d3
^2*d2^2-2*d1*d3^3*d2^2-9*d3^4*d2^2+8*d3^3*d2^3)/(-2*d1*d2-2*d1*d3-2*d2*
d3+d1^2+d2^2+d3^2)^4
g1[3,20] = -4/3*(-10*d1^3*d2^3-4*d1^2*d3^4+6*d1^3*d3^3-d1*d3^5+d1^4*d3^2
-5*d1^5*d3+2*d3^5*d2-7*d3^4*d2^2+7*d3^2*d2^4+15*d1^4*d2^2-9*d1^5*d2+3*
d1*d2^4*d3-2*d2^5*d3+3*d1*d2^5+d3^6+2*d1^6-12*d1^2*d3^3*d2+3*d1*d3^4*d2
+6*d1*d3^3*d2^2+8*d1^2*d3^2*d2^2-22*d1^3*d3*d2^2-2*d1^3*d3^2*d2-14*d1*
d3^2*d2^3+8*d1^2*d3*d2^3+18*d1^4*d3*d2-d2^6)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1
^2+d2^2+d3^2)^4
g2[1,20] = 2*(-11*d1^4+24*d1^3*d3+20*d1^2*d3^2-24*d1*d3^3+2*d3^4-20*d1^2*
d3*d2+24*d1*d3^2*d2-8*d3^3*d2+6*d3^2*d2^2)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+
d2^2+d3^2)^3
g2[3,20] = -2*(-12*d3^3*d1*d2-42*d1^2*d3*d2^2+34*d3^3*d1^2-30*d1^2*d3^2*d2
+52*d1^3*d3*d2-19*d1^4*d3+30*d1*d3^2*d2^2+4*d1*d2^3*d3+10*d1^3*d2^2-5*d1
^4*d2+5*d1*d2^4+10*d1^3*d3^2-27*d3^4*d1+d1^5-5*d3^4*d2-10*d3^2*d2^3+5*
d3*d2^4+d3^5-10*d1^2*d2^3+10*d3^3*d2^2-d2^5)/d1/(-2*d1*d2-2*d1*d3-2*d2*
d3+d1^2+d2^2+d3^2)^3
h2[2,3,20] = 1/d1

sym[20]={2,3}
der[20]=2

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

dff[21] = -8*(-d3-d2+d1)^3*d1*(d3+d1-d2)*d3*(d2+d1-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+
d1^2+d2^2+d3^2)^4
l3[21] = 16*(-d3-d2+d1)*(-3*d1^2*d2+d1^3+3*d2^2*d1+7*d3^2*d2-2*d2^2*d3-4*d3^
3+6*d1^2*d3-4*d1*d2*d3-3*d1*d3^2-d2^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2
+d3^2)^3
l2[21]= -32*(4*d1*d3+d2^2+d3^2-2*d2*d3-2*d1*d2+d1^2)/d1/(-2*d1*d2-2*d1*d3-2*d2
*d3+d1^2+d2^2+d3^2)^2
g1[1,21] = 16*(-d3-d2+d1)^2*d1*(d3+d1-d2)*d3*(d2+d1-d3)/(-2*d1*d2-2*d1*d3-2*d2*
d3+d1^2+d2^2+d3^2)^4
g1[2,21] = -16*d1*(-d3-d2+d1)^3*d3*(d2+d1-d3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2
^2+d3^2)^4
g1[3,21] = -16*(-d3-d2+d1)*d1*d3*(-d1*d3^2-3*d1^2*d2+d3^3-d1^2*d3+3*d2^2*d1+
2*d1*d2*d3-d2^2*d3+d3^2*d2-d2^3+d1^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2
+d3^2)^4
g2[1,21] = -32*d1*(-3*d1^2*d2+d1^3+3*d2^2*d1+5*d3^2*d2-d2^2*d3-3*d3^3+5*d1
^2*d3-4*d1*d2*d3-3*d1*d3^2-d2^3)/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[2,21] = -8*(12*d1*d2^3*d3-12*d1*d2*d3^3-16*d1^2*d2^2*d3+18*d1^2*d2*d3^2-
10*d1*d2^2*d3^2-9*d1^4*d2-22*d1^2*d2^3+6*d1^3*d3^2-4*d1^4*d3-4*d1^2*d3
^3+9*d1*d2^4+d1*d3^4+d1^5-d2^5+4*d1^3*d2*d3+22*d1^3*d2^2-6*d2^3*d3^2+
4*d2^4*d3+4*d2^2*d3^3-d2*d3^4)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
g2[3,21] = 8*d3*(20*d1^3*d3+d1^4-2*d1^2*d3^2+28*d1*d2^2*d3-4*d1*d2^3-4*d1*
d2*d3^2-4*d1^3*d2+6*d1^2*d2^2-44*d1^2*d2*d3-20*d1*d3^3+6*d2^2*d3^2-4*d2
^3*d3-4*d2*d3^3+d2^4+d3^4)/d1/(-2*d1*d2-2*d1*d3-2*d2*d3+d1^2+d2^2+d3^2)^3
h2[2,3,21] = 4/d1

sym[21]={}
der[21]=2

(*------------------------------------------------------------*)

Null



==> anc/ffwa.m <==
(*
       	              W

     alpha-form of third-order form factors
            formulas (7.2)-(7.30)

		   Notation:

     a1 = alpha1, a2 = alpha2, a3 = alpha3

     d1 = box1, d2 = box2, d3 = box3


		  /  dff[i]  \
     Gamma    =  <  --------  >   +  tr [i]  +
	  i       \  -Omega  / 3


		      3
	            ____
		    \
		 +   >   lh[m,n,i] Log[d[m]/d[n]]/(d[m]-d[n])
		    /
		    ~~~~
		 m=n=1, m<n



     d[1] = d1
     d[2] = d2
     d[3] = d3

     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric


*)


cyc[_]=False
dff[_]=0
tr[_]=0
lh[_,_,_]=0


(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

dff[9] = -1/648 + a1/216 - (5*a1^2)/108 + (2*a2)/135 + (a1*a2)/36 +
         (35*a1^2*a2)/216 - (13*a2^2)/1080 + (a1*a2^2)/180 -
         (14*a1^2*a2^2)/45 + (11*a2^3)/1080 + (41*a1*a2^3)/270 -
         (4*a1^2*a2^3)/9 + (13*a2*a3)/360 + (a1*a2*a3)/72 -
         (11*a1^2*a2*a3)/135 - (19*a2^2*a3)/360 - (a1*a2^2*a3)/6 -
         (113*a1^2*a2^2*a3)/54 + (47*a2^3*a3)/540 + (7*a1*a2^3*a3)/108 +
         a1^2*a2^3*a3 - (a2^2*a3^2)/10 - (a1*a2^2*a3^2)/12 +
         (2*a1^2*a2^2*a3^2)/3 + (a2^3*a3^2)/9 +
              (d2*((2*a1)/135 - (11*a1^2)/540 - (37*a1*a2)/540 -
                        (a1^2*a2)/36 + (7*a1*a2^2)/90 - (a1^2*a2^2)/10 -
                        (a1*a2^3)/15 + (a1^2*a2^3)/2 - (11*a1*a3)/135 -
                        (a1^2*a3)/180 - (43*a1*a2*a3)/180 +
                        (14*a1^2*a2*a3)/45 + (19*a1*a2^2*a3)/36 +
                        (17*a1^2*a2^2*a3)/36 - (5*a1*a2^3*a3)/36 -
                        (7*a1*a3^2)/60 + (17*a1^2*a3^2)/45 -
                        (31*a1*a2*a3^2)/60 + (a1^2*a2*a3^2)/36 +
                        (a1*a2^2*a3^2)/2 + a1^2*a2^2*a3^2 +
                        (11*a1*a3^3)/45 - (11*a1^2*a3^3)/18 +
                        (29*a1*a2*a3^3)/36 + a1^2*a2*a3^3 + a1^2*a3^4))/d1

tr[9] = -d1/(2160*d2*d3)

lh[1, 2, 9] = 1/720 - d1/(120*d3)

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10 --  R1ij R2jk R3ki  --------------------*)

dff[10] = (a1*a2*a3)/3

tr/: tr[10] = 1/(270*d3) - d1/(540*d2*d3)

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

dff[11] = (-7*a1)/360 + a1^2/180 + a1^3/360 - (7*a1*a2)/135 +
         (7*a1^2*a2)/45 - (49*a1^3*a2)/1080 - (2*a1^2*a2^2)/15 +
         (19*a1^3*a2^2)/108 - a3/216 + (a1*a3)/45 + (a1^2*a3)/60 -
         (a1^3*a3)/270 - (2*a1*a2*a3)/45 + (22*a1^2*a2*a3)/45 -
         (25*a1^3*a2*a3)/216 - (13*a1^2*a2^2*a3)/36 + (41*a1*a3^2)/1080 -
         (67*a1^2*a3^2)/270 + (2*a1^3*a3^2)/9 + (a1*a2*a3^2)/6 -
         (145*a1^2*a2*a3^2)/216 +
              (d1*((-7*a2)/540 + (a1*a2)/540 + (2*a2^2)/135 -
                        (7*a1*a2^2)/180 - (a2*a3)/60 + (7*a1*a2*a3)/90 -
                        (a1^2*a2*a3)/9 + (2*a2^2*a3)/45 -
                        (22*a1*a2^2*a3)/45 + (a1^2*a2^2*a3)/3 +
                        (2*a2*a3^2)/45 - (4*a1*a2*a3^2)/9 +
                        (2*a1^2*a2*a3^2)/9 - (2*a2^3*a3^2)/9))/d2 +
              (d3*(a2/72 - (a1*a2)/12 + (a1^2*a2)/45 + (19*a2^2)/540 +
                        (7*a1*a2^2)/45 - (a1^2*a2^2)/3 + (a1^3*a2^2)/3 -
                        (4*a2*a3)/135 + (a1*a2*a3)/45 - (a1^2*a2*a3)/45 +
                        (a2^2*a3)/45 - (8*a1*a2^2*a3)/45 + (a2*a3^2)/90 +
                        (4*a1*a2*a3^2)/45 - (2*a1^2*a2*a3^2)/9 -
                        (4*a2^2*a3^2)/45 + (2*a1*a2^2*a3^2)/9))/d2

tr[11] = -d3/(540*d1*d2)

lh[1, 2, 11] = 1/120

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

dff[22] =      (a1/90 + a1^2/5 - (23*a1*a3)/54 - (101*a1^2*a3)/90 +
                  (29*a1*a2*a3)/90 + (68*a1^2*a2*a3)/45 + (a1*a3^2)/6 +
                  (4*a1^2*a3^2)/3 + (4*a1*a2*a3^2)/45 +
                  (2*a1*a2^2*a3^2)/9 + (4*a1*a3^3)/9 - (2*a1*a3^4)/9)/d1 +
                 ((2*a2)/45 + (2*a1^2*a2)/9 + (2*a2^2)/45 -
                  (2*a1*a2^2)/45 - (28*a1^2*a2^2)/45 - (4*a1^2*a2^3)/9 -
                  (7*a2*a3)/54 + (7*a1*a2*a3)/10 - (46*a1^2*a2*a3)/45 +
                  (a2^2*a3)/18 + (4*a1*a2^2*a3)/45 +
                  (38*a1^2*a2^2*a3)/9 - 4*a1^2*a2^3*a3 - (7*a2*a3^2)/10 -
                  (17*a1*a2*a3^2)/15 + (19*a1^2*a2*a3^2)/9 +
                  (8*a2^2*a3^2)/15 + (11*a1*a2^2*a3^2)/9 -
                  4*a1^2*a2^2*a3^2 + (10*a2*a3^3)/9 + (11*a1*a2*a3^3)/9 +
                  (2*a2^2*a3^3)/9 - (2*a2*a3^4)/9)/d2

tr[22] = -1/(270*d1*d2)

lh[2, 3, 22] = 1/(90*d1)
lh[1, 3, 22] = 1/(30*d2)

sym[22]={2,3}
der[22]=2

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)


dff[23] = ((-2*a3)/45 - (4*a1*a3)/45 - (14*a1^2*a3)/45 +
         (4*a1^4*a3)/9 -
         (4*a2*a3)/45 + (4*a1*a2*a3)/45 + (52*a1^2*a2*a3)/45 -
         (14*a2^2*a3)/45 + (52*a1*a2^2*a3)/45 - (8*a1^2*a2^2*a3)/9 +
         (4*a2^4*a3)/9 + (14*a1^2*a3^2)/15 - (4*a1*a2*a3^2)/45 -
         (4*a1^2*a2*a3^2)/9 + (14*a2^2*a3^2)/15 - (4*a1*a2^2*a3^2)/9 -
         (2*a1^2*a3^3)/9 - (2*a2^2*a3^3)/9)/d3 +
              ((-4*a1)/45 + (2*a1^2)/135 - (16*a1*a2)/135 +
                  (2*a1^2*a2)/9 + (4*a1^3*a2)/15 - (34*a1*a2^2)/45 +
                  (76*a1^2*a2^2)/45 - (8*a1^3*a2^2)/9 + (8*a1*a2^4)/9 +
                  (7*a1*a3)/45 - (a1^2*a3)/5 - (19*a1*a2*a3)/45 -
                  (28*a1^2*a2*a3)/45 + (20*a1*a2^2*a3)/9 -
                  (4*a1^2*a2^2*a3)/3 + (a1*a3^2)/15 + (8*a1^2*a3^2)/45 +
                  (32*a1*a2*a3^2)/45 - (4*a1^2*a2*a3^2)/9 -
                  (4*a1*a2^2*a3^2)/3 - (8*a1*a3^3)/45 - (4*a1^2*a3^3)/9 -
                  (4*a1*a2*a3^3)/9)/d1

tr[23] = 1/(135*d1*d2)

lh[1, 2, 23] = -1/(30*d3)

sym[23]={1,2}
der[23]=2

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

dff[24] =  ((-2*a1)/45 + (a1*a2)/45 + (a1*a3)/45)/d1 +
              ((-5*a2)/54 - (23*a1*a2)/270 + (2*a1^2*a2)/5 -
                  (4*a1^3*a2)/15 + a2^2/270 + (13*a2*a3)/270 -
                  (a1*a2*a3)/5 + (4*a1*a2*a3^2)/15)/d2

tr[24] = 1/(540*d2*d3)

lh[2, 3, 24] = -1/(30*d1)

sym[24]={2,3}
der[24]=2

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

dff[25] =     ((-13*a1)/135 - (56*a1*a2)/135 + (28*a1*a2^2)/45 +
                  (32*a1^2*a2^2)/45 + (16*a1*a2^2*a3)/15)/d1 +
              ((-8*a3)/45 - (37*a1*a3)/135 + (16*a1^3*a3)/45 +
                  (11*a2*a3)/135 + (28*a1*a2*a3)/45 - (4*a2^2*a3)/45 -
                  (16*a1*a2^2*a3)/45 + a3^2/135 + (32*a1*a3^2)/45 -
                  (16*a1^2*a3^2)/45 - (32*a1*a2*a3^2)/45 +
                  (16*a2^2*a3^2)/45)/d3

tr[25] = -1/(135*d1*d3) + 1/(270*d2*d3)

lh[1, 2, 25] = -2/(15*d3)

sym[25]={2,3}
der[25]=2

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

dff[27] = ((-4*a1^4*a2^2)/3 + (8*a1^3*a2^3)/3 - (4*a1^2*a2^2*a3^2)/3)/d1/d2

tr[27] = -1/(540*d1*d2*d3)

sym[27]={1,2}
der[27]=4

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

dff[28] = (8*a1^2*a2^2*a3)/3/d1/d2

tr[28] = 1/(135*d1*d2*d3)

sym[28]={1,2}
der[28]=4

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

dff[29]=8*a2^2*a3^2*a1^2/3/d1/d2/d3

sym[29]={}
der[29]=6
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

dff[1]=1/3

sym[1]={}
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

dff[2] = 4*a1*a2*a3/3

lh[1, 2, 2] = 1/3

sym[2]={}
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

dff[12] = (-4*a1^3 + (8*a1^2)/3)/d1 + a3/(3*d3) + a2/(3*d2)

lh[1, 2, 12] = 1/(3*d3)
lh[1, 3, 12] = 1/(3*d2)

sym[12]={}
der[12]=2

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

dff[4] =  -a1^2/9 + (7*a1^2*a2)/9 - a1^2*a2^2 + a3/36 - (4*a1*a3)/9 +
          a1^2*a3 + (8*a1*a2*a3)/9 - 2*a1^2*a2*a3

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

dff[5] = a1/9 + (a1*a2)/9 - (2*a1*a3)/9 + (d1*(a2/9 + a2^2/9))/d2

tr[5] = 1/(4*d2) - d3/(24*d1*d2)

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

dff[15] = ((2*a1^2)/3 - 4*a1^3 + 4*a1^4)/d1

sym[15]={}
der[15]=2

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

dff[16] = ((4*a1)/9 + (4*a2*a1^2)/3 - (4*a1*a3)/9 - (4*a1^2*a3)/3)/d1

tr[16] = 1/(6*d1*d2)

sym[16]={1,2}
der[16]=2

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

dff[26]=4*a2^2*a1^2/d1/d2

sym[26]={1,2}
der[26]=4

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

dff[6] = -1/6 + a1 - a1^2

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

dff[17]=2*a1^2/d1

lh[2, 3, 17] = 1/d1

sym[17]={}
der[17]=2

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

dff[13] = 2*a1/d1

lh[2, 3, 13] = 2/d1

sym[13]={}
der[13]=2

(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

dff[14] = (2*a3 - 4*a3^2)/d3

sym[14]={}
der[14]=2

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

dff[3] = 2*a1*a2

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

dff[7] = -a2/12 + (5*a2*a3)/6 - (a1*a2*a3)/4 - 2*a1*a2^2*a3 - 2*a2^3*a3 -
         (a1*d2)/(12*d1)

lh[2, 3, 7] = -d2/(12*d1)

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

dff[8] =  a2/6 + (5*a1*a2)/3 - 2*a1^2*a2 - 4*a1*a2*a3 + 8*a1*a2^2*a3 +
         (d2*(-a1/6 + (a1*a2)/3 + 2*a1^2*a2 + a1*a3 + 8*a1^2*a2*a3))/d1

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

dff[18] = (2*a1^2 - 8*a1^2*a2 + 8*a1^2*a2*a3)/d1

sym[18]={2,3}
der[18]=2

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

dff[19] = -4*a2*a3*a1^2/d1

lh[2, 3, 19] = 1/(6*d1)

sym[19]={2,3}
der[19]=2

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

dff[20] =  ((-2*a1^2)/3 + (10*a1^2*a2)/3 - (2*a1*a2^2)/3 -
               (11*a1^2*a2*a3)/3 + (2*a1*a2^2*a3)/3)/d1

lh[2, 3, 20] = -1/(6*d1)

sym[20]={2,3}
der[20]=2

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

dff[21] = (8*a1^2*a3 - 16*a1^2*a3^2)/d1

lh[2, 3, 21] = -2/(3*d1)

sym[21]={}
der[21]=2

(*------------------------------------------------------------*)

Null



==> anc/ffwd.m <==
(*
       	               W

     explicit form of third-order form factors
           formulas (6.13)-(6.41)

		   Notation:

     d1 = box1, d2 = box2, d3 = box3

	    2     2     2
     DD = d1  + d2  + d3  - 2 d1 d2 - 2 d1 d3 - 2 d2 d3



     Gamma    =    rf[i] Gamma  +  rt[i]  +
	  i
		      3
	            ____
		    \
		 +   >    rl[m,n,i] Log[d[m]/d[n]]
		    /
		    ~~~~
		 m=n=1, m<n

		      3
	            ____
		    \
		 +   >   lh[m,n,i] Log[d[m]/d[n]]/(d[m]-d[n])
		    /
		    ~~~~
		 m=n=1, m<n



     d[1] = d1
     d[2] = d2
     d[3] = d3

     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric


*)

rf[_]=0
rt[_]=0
rl[_,_,_]=0
lh[_,_,_]=0
cyc[_]=False


DD = d1^2+d2^2+d3^2-2 d1 d2-2 d1 d3-2 d2 d3


(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

rf/: rf[9] = (3*d1^12 + 18*d1^11*d2 - 72*d1^10*d2^2 - 78*d1^9*d2^3 +
               378*d1^8*d2^4 - 324*d1^7*d2^5 + 72*d1^6*d2^6 +
               792*d1^10*d2*d3 - 2304*d1^9*d2^2*d3 - 3150*d1^8*d2^3*d3 +
               7164*d1^7*d2^4*d3 - 3312*d1^6*d2^5*d3 +
               9090*d1^8*d2^2*d3^2 - 16200*d1^7*d2^3*d3^2 -
               1836*d1^6*d2^4*d3^2 + 2232*d1^5*d2^5*d3^2 +
               16320*d1^6*d2^3*d3^3 - 6732*d1^5*d2^4*d3^3 -
               2466*d1^4*d2^4*d3^4)/(324*DD^6)

rt/: rt[9] = (-d1^11 + 32*d1^10*d2 - 140*d1^9*d2^2 + 224*d1^8*d2^3 +
               66*d1^7*d2^4 - 768*d1^6*d2^5 + 588*d1^5*d2^6 -
               418*d1^9*d2*d3 + 120*d1^8*d2^2*d3 + 4556*d1^7*d2^3*d3 -
               6508*d1^6*d2^4*d3 + 2636*d1^5*d2^5*d3 -
               10326*d1^7*d2^2*d3^2 + 20320*d1^6*d2^3*d3^2 +
               760*d1^5*d2^4*d3^2 - 408*d1^4*d2^5*d3^2 -
               27064*d1^5*d2^3*d3^3 + 7428*d1^4*d2^4*d3^3 +
               5978*d1^3*d2^4*d3^4)/(2160*DD^5*d2*d3)

rl/: rl[1, 2, 9] =
           (6*d1^12*d2 - 72*d1^11*d2^2 + 360*d1^10*d2^3 - 984*d1^9*d2^4 +
               1566*d1^8*d2^5 - 1296*d1^7*d2^6 + 3*d1^12*d3 -
               33*d1^11*d2*d3 + 1216*d1^10*d2^2*d3 - 3944*d1^9*d2^3*d3 +
               3827*d1^8*d2^4*d3 + 1143*d1^7*d2^5*d3 -
               5576*d1^6*d2^6*d3 - 36*d1^11*d3^2 + 824*d1^10*d2*d3^2 +
               6216*d1^9*d2^2*d3^2 - 1176*d1^8*d2^3*d3^2 -
               20260*d1^7*d2^4*d3^2 + 15280*d1^6*d2^5*d3^2 +
               180*d1^10*d3^3 - 2860*d1^9*d2*d3^3 -
               13704*d1^8*d2^2*d3^3 + 60960*d1^7*d2^3*d3^3 -
               11220*d1^6*d2^4*d3^3 - 18396*d1^5*d2^5*d3^3 -
               492*d1^9*d3^4 + 3376*d1^8*d2*d3^4 + 4276*d1^7*d2^2*d3^4 -
               61416*d1^6*d2^3*d3^4 + 14112*d1^5*d2^4*d3^4 +
               783*d1^8*d3^5 - 495*d1^7*d2*d3^5 + 176*d1^6*d2^2*d3^5 +
               12696*d1^5*d2^3*d3^5 + 10506*d1^4*d2^4*d3^5 -
               648*d1^7*d3^6 - 2500*d1^6*d2*d3^6 + 4632*d1^5*d2^2*d3^6 +
               31092*d1^4*d2^3*d3^6 + 3076*d1^5*d2*d3^7 -
               15104*d1^4*d2^2*d3^7 - 50196*d1^3*d2^3*d3^7 +
               648*d1^5*d3^8 - 1638*d1^4*d2*d3^8 + 24536*d1^3*d2^2*d3^8 -
               783*d1^4*d3^9 - 451*d1^3*d2*d3^9 - 12528*d1^2*d2^2*d3^9 +
               492*d1^3*d3^10 + 1084*d1^2*d2*d3^10 - 180*d1^2*d3^11 -
               392*d1*d2*d3^11 + 36*d1*d3^12 - 3*d3^13)/(1080*DD^6*d2*d3)

lh/: lh[1, 2, 9] = 1/720 - d1/(120*d3)

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10 --  R1ij R2jk R3ki  --------------------*)

rf/: rf[10] = (6*d1^4*d2*d3 - 12*d1^3*d2^2*d3 + 8*d1^2*d2^2*d3^2)/
         (3*DD^3)

rt/: rt[10] = (-d1^5 + 12*d1^4*d2 - 30*d1^3*d2^2 + 20*d1^2*d2^3 -
               108*d1^3*d2*d3 + 204*d1^2*d2^2*d3 - 418*d1*d2^2*d3^2)/
         (540*DD^2*d2*d3)

rl/: rl[1, 2, 10] =
           (4*d1^4*d2 - 12*d1^3*d2^2 + 2*d1^4*d3 + 48*d1^3*d2*d3 -
               6*d1^3*d3^2 - 54*d1^2*d2*d3^2 + 6*d1^2*d3^3 - 2*d1*d3^4)/
         (9*DD^3)

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

rf/: rf[11] =
           (5*d1^5*d2*d3^2 - 2*d1^4*d2^2*d3^2 - 3*d1^3*d2^3*d3^2 -
               11*d1^4*d2*d3^3 + 17*d1^3*d2^2*d3^3 + 3*d1^3*d2*d3^4 -
               11*d1^2*d2^2*d3^4 + 7*d1^2*d2*d3^5 - 2*d1*d2*d3^6)/(3*DD^4)

rt/: rt[11] = (19*d1^7 - 77*d1^6*d2 + 117*d1^5*d2^2 - 59*d1^4*d2^3 -
               100*d1^6*d3 - 48*d1^5*d2*d3 + 228*d1^4*d2^2*d3 -
               80*d1^3*d2^3*d3 + 219*d1^5*d3^2 + 555*d1^4*d2*d3^2 -
               1854*d1^3*d2^2*d3^2 - 260*d1^4*d3^3 - 632*d1^3*d2*d3^3 +
               696*d1^2*d2^2*d3^3 + 185*d1^3*d3^4 + 201*d1^2*d2*d3^4 -
               84*d1^2*d3^5 - 12*d1*d2*d3^5 + 25*d1*d3^6 - 2*d3^7)/
         (1080*DD^3*d1*d2)

rl/: rl[1, 3, 11] =
           (4*d1^9 - 31*d1^8*d2 + 97*d1^7*d2^2 - 159*d1^6*d2^3 +
               143*d1^5*d2^4 - 59*d1^4*d2^5 - 9*d1^3*d2^6 +
               23*d1^2*d2^7 - 11*d1*d2^8 + 2*d2^9 - 40*d1^8*d3 +
               216*d1^7*d2*d3 - 368*d1^6*d2^2*d3 + 272*d1^5*d2^3*d3 -
               180*d1^4*d2^4*d3 + 208*d1^3*d2^5*d3 - 160*d1^2*d2^6*d3 +
               72*d1*d2^7*d3 - 20*d2^8*d3 + 162*d1^7*d3^2 -
               390*d1^6*d2*d3^2 + 1395*d1^5*d2^2*d3^2 -
               75*d1^4*d2^3*d3^2 - 1248*d1^3*d2^4*d3^2 +
               144*d1^2*d2^5*d3^2 - 69*d1*d2^6*d3^2 + 81*d2^7*d3^2 -
               356*d1^6*d3^3 - 40*d1^5*d2*d3^3 - 1262*d1^4*d2^2*d3^3 +
               2184*d1^3*d2^3*d3^3 + 1004*d1^2*d2^4*d3^3 -
               272*d1*d2^5*d3^3 - 178*d2^6*d3^3 + 470*d1^5*d3^4 +
               828*d1^4*d2*d3^4 - 389*d1^3*d2^2*d3^4 -
               1597*d1^2*d2^3*d3^4 + 729*d1*d2^4*d3^4 + 235*d2^5*d3^4 -
               384*d1^4*d3^5 - 936*d1^3*d2*d3^5 + 216*d1^2*d2^2*d3^5 -
               720*d1*d2^3*d3^5 - 192*d2^4*d3^5 + 190*d1^3*d3^6 +
               422*d1^2*d2*d3^6 + 337*d1*d2^2*d3^6 + 95*d2^3*d3^6 -
               52*d1^2*d3^7 - 72*d1*d2*d3^7 - 26*d2^2*d3^7 + 6*d1*d3^8 +
               3*d2*d3^8)/(540*DD^4*d1*d2)

rl/: rl[1, 2, 11] =
           (2*d1^8 - 20*d1^7*d2 + 74*d1^6*d2^2 - 150*d1^5*d2^3 +
               202*d1^4*d2^4 - 20*d1^7*d3 + 144*d1^6*d2*d3 -
               208*d1^5*d2^2*d3 + 64*d1^4*d2^3*d3 + 81*d1^6*d3^2 -
               321*d1^5*d2*d3^2 + 1251*d1^4*d2^2*d3^2 +
               1173*d1^3*d2^3*d3^2 - 178*d1^5*d3^3 + 232*d1^4*d2*d3^3 -
               2266*d1^3*d2^2*d3^3 + 235*d1^4*d3^4 + 99*d1^3*d2*d3^4 +
               1208*d1^2*d2^2*d3^4 - 192*d1^3*d3^5 - 216*d1^2*d2*d3^5 +
               95*d1^2*d3^6 + 85*d1*d2*d3^6 - 26*d1*d3^7 + 3*d3^8)/
         (540*DD^4*d2)

lh/: lh[1, 2, 11] = 1/120

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

rf/: rf[22] = (-d1^11 - 4*d1^10*d2 + 30*d1^9*d2^2 - 156*d1^7*d2^4 +
               264*d1^6*d2^5 - 156*d1^5*d2^6 + 30*d1^3*d2^8 -
               4*d1^2*d2^9 - 2*d1*d2^10 - 184*d1^9*d2*d3 +
               352*d1^8*d2^2*d3 + 1672*d1^7*d2^3*d3 - 2720*d1^6*d2^4*d3 +
               304*d1^5*d2^5*d3 + 1168*d1^4*d2^6*d3 - 152*d1^3*d2^7*d3 -
               332*d1^2*d2^8*d3 + 80*d1*d2^9*d3 - 1884*d1^7*d2^2*d3^2 +
               1320*d1^6*d2^3*d3^2 + 7036*d1^5*d2^4*d3^2 -
               3456*d1^4*d2^5*d3^2 - 3240*d1^3*d2^6*d3^2 +
               2008*d1^2*d2^7*d3^2 - 282*d1*d2^8*d3^2 -
               4640*d1^5*d2^3*d3^3 + 1136*d1^4*d2^4*d3^3 +
               7512*d1^3*d2^5*d3^3 - 3992*d1^2*d2^6*d3^3 +
               192*d1*d2^7*d3^3 - 4150*d1^3*d2^4*d3^4 +
               2320*d1^2*d2^5*d3^4 + 540*d1*d2^6*d3^4 - 528*d1*d2^5*d3^5)/
            (18*DD^6)

rt/: rt[22] = (-7*d1^10 + 37*d1^9*d2 - 63*d1^8*d2^2 - 6*d1^7*d2^3 +
               168*d1^6*d2^4 - 252*d1^5*d2^5 + 168*d1^4*d2^6 -
               42*d1^3*d2^7 - 9*d1^2*d2^8 + 7*d1*d2^9 - d2^10 +
               205*d1^9*d3 + 179*d1^8*d2*d3 - 3712*d1^7*d2^2*d3 +
               5174*d1^6*d2^3*d3 - 1150*d1^5*d2^4*d3 -
               1528*d1^4*d2^5*d3 + 428*d1^3*d2^6*d3 + 269*d1^2*d2^7*d3 -
               72*d1*d2^8*d3 + 9*d2^9*d3 + 4988*d1^7*d2*d3^2 -
               3970*d1^6*d2^2*d3^2 - 20416*d1^5*d2^3*d3^2 +
               8116*d1^4*d2^4*d3^2 + 9800*d1^3*d2^5*d3^2 -
               3874*d1^2*d2^6*d3^2 + 187*d1*d2^7*d3^2 - 35*d2^8*d3^2 +
               14802*d1^5*d2^2*d3^3 + 1884*d1^4*d2^3*d3^3 -
               23084*d1^3*d2^4*d3^3 + 10098*d1^2*d2^5*d3^3 -
               32*d1*d2^6*d3^3 + 75*d2^7*d3^3 + 12898*d1^3*d2^3*d3^4 -
               6484*d1^2*d2^4*d3^4 - 578*d1*d2^5*d3^4 - 90*d2^6*d3^4 +
               488*d1*d2^4*d3^5 + 42*d2^5*d3^5)/(270*DD^5*d1*d3)

rl/: rl[2, 3, 22] =
           (3*d1^12 - 36*d1^11*d2 + 189*d1^10*d2^2 - 579*d1^9*d2^3 +
               1158*d1^8*d2^4 - 1596*d1^7*d2^5 + 1554*d1^6*d2^6 -
               1074*d1^5*d2^7 + 519*d1^4*d2^8 - 168*d1^3*d2^9 +
               33*d1^2*d2^10 - 3*d1*d2^11 + 281*d1^10*d2*d3 -
               833*d1^9*d2^2*d3 + 189*d1^8*d2^3*d3 + 2326*d1^7*d2^4*d3 -
               4420*d1^6*d2^5*d3 + 4494*d1^5*d2^6*d3 -
               3377*d1^4*d2^7*d3 + 1886*d1^3*d2^8*d3 - 633*d1^2*d2^9*d3 +
               95*d1*d2^10*d3 - 5*d2^11*d3 + 6923*d1^8*d2^2*d3^2 -
               10080*d1^7*d2^3*d3^2 - 6260*d1^6*d2^4*d3^2 +
               12788*d1^5*d2^5*d3^2 + 3186*d1^4*d2^6*d3^2 -
               9428*d1^3*d2^7*d3^2 + 3689*d1^2*d2^8*d3^2 -
               628*d1*d2^9*d3^2 + 55*d2^10*d3^2 + 32610*d1^6*d2^3*d3^3 -
               14498*d1^5*d2^4*d3^3 - 25014*d1^4*d2^5*d3^3 +
               18324*d1^3*d2^6*d3^3 - 6809*d1^2*d2^7*d3^3 +
               1941*d1*d2^8*d3^3 - 275*d2^9*d3^3 + 34688*d1^4*d2^4*d3^4 -
               15068*d1^3*d2^5*d3^4 - 426*d1^2*d2^6*d3^4 -
               3279*d1*d2^7*d3^4 + 825*d2^8*d3^4 + 14834*d1^2*d2^5*d3^5 +
               2790*d1*d2^6*d3^5 - 1650*d2^7*d3^5 + 2310*d2^6*d3^6)/
         (135*DD^6*d1*d3)


rl/: rl[1, 2, 22] =
           (-12*d1^12*d2 + 144*d1^11*d2^2 - 756*d1^10*d2^3 +
               2316*d1^9*d2^4 - 4632*d1^8*d2^5 + 6384*d1^7*d2^6 -
               6216*d1^6*d2^7 + 4296*d1^5*d2^8 - 2076*d1^4*d2^9 +
               672*d1^3*d2^10 - 132*d1^2*d2^11 + 12*d1*d2^12 -
               6*d1^12*d3 + 117*d1^11*d2*d3 - 2129*d1^10*d2^2*d3 +
               7757*d1^9*d2^3*d3 - 10791*d1^8*d2^4*d3 +
               4142*d1^7*d2^5*d3 + 5386*d1^6*d2^6*d3 -
               8706*d1^5*d2^7*d3 + 7208*d1^4*d2^8*d3 -
               4259*d1^3*d2^9*d3 + 1479*d1^2*d2^10*d3 - 203*d1*d2^11*d3 +
               5*d2^12*d3 + 72*d1^11*d3^2 - 1567*d1^10*d2*d3^2 -
               2598*d1^9*d2^2*d3^2 - 12647*d1^8*d2^3*d3^2 +
               47868*d1^7*d2^4*d3^2 - 18226*d1^6*d2^5*d3^2 -
               31616*d1^5*d2^6*d3^2 + 10014*d1^4*d2^7*d3^2 +
               15452*d1^3*d2^8*d3^2 - 7919*d1^2*d2^9*d3^2 +
               1222*d1*d2^10*d3^2 - 55*d2^11*d3^2 - 378*d1^10*d3^3 +
               6091*d1^9*d2*d3^3 + 1199*d1^8*d2^2*d3^3 -
               49968*d1^7*d2^3*d3^3 - 22068*d1^6*d2^4*d3^3 +
               84806*d1^5*d2^5*d3^3 + 1758*d1^4*d2^6*d3^3 -
               36528*d1^3*d2^7*d3^3 + 18734*d1^2*d2^8*d3^3 -
               3921*d1*d2^9*d3^3 + 275*d2^10*d3^3 + 1158*d1^9*d3^4 -
               10413*d1^8*d2*d3^4 + 27708*d1^7*d2^2*d3^4 +
               43152*d1^6*d2^3*d3^4 - 83700*d1^5*d2^4*d3^4 -
               26906*d1^4*d2^5*d3^4 + 59036*d1^3*d2^6*d3^4 -
               16944*d1^2*d2^7*d3^4 + 7734*d1*d2^8*d3^4 - 825*d2^9*d3^4 -
               2316*d1^8*d3^5 + 8794*d1^7*d2*d3^5 -
               30746*d1^6*d2^2*d3^5 + 55810*d1^5*d2^3*d3^5 +
               42470*d1^4*d2^4*d3^5 - 59838*d1^3*d2^5*d3^5 -
               5906*d1^2*d2^6*d3^5 - 9918*d1*d2^7*d3^5 + 1650*d2^8*d3^5 +
               3192*d1^7*d3^6 - 3454*d1^6*d2*d3^6 - 6040*d1^5*d2^2*d3^6 -
               48270*d1^4*d2^3*d3^6 + 28900*d1^3*d2^4*d3^6 +
               23762*d1^2*d2^5*d3^6 + 8316*d1*d2^6*d3^6 -
               2310*d2^7*d3^6 - 3108*d1^6*d3^7 + 282*d1^5*d2*d3^7 +
               16386*d1^4*d2^2*d3^7 + 120*d1^3*d2^3*d3^7 -
               17796*d1^2*d2^4*d3^7 - 4338*d1*d2^5*d3^7 +
               2310*d2^6*d3^7 + 2148*d1^5*d3^8 + 454*d1^4*d2*d3^8 -
               3404*d1^3*d2^2*d3^8 + 5116*d1^2*d2^3*d3^8 +
               1176*d1*d2^4*d3^8 - 1650*d2^5*d3^8 - 1038*d1^4*d3^9 -
               487*d1^3*d2*d3^9 - 541*d1^2*d2^2*d3^9 - 39*d1*d2^3*d3^9 +
               825*d2^4*d3^9 + 336*d1^3*d3^10 + 213*d1^2*d2*d3^10 -
               34*d1*d2^2*d3^10 - 275*d2^3*d3^10 - 66*d1^2*d3^11 -
               13*d1*d2*d3^11 + 55*d2^2*d3^11 + 6*d1*d3^12 - 5*d2*d3^12)/
         (270*DD^6*d1*d2*d3)

lh/: lh[2, 3, 22] = 1/(90*d1)
lh/: lh[1, 2, 22] = 1/(30*d3)

sym[22]={2,3}
der[22]=2

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)

rf/: rf[23] = (-8*d1^7*d2*d3 + 72*d1^5*d2^3*d3 - 64*d1^4*d2^4*d3 +
               28*d1^6*d2*d3^2 - 228*d1^5*d2^2*d3^2 +
               200*d1^4*d2^3*d3^2 - 32*d1^5*d2*d3^3 +
               280*d1^4*d2^2*d3^3 - 296*d1^3*d2^3*d3^3 + 8*d1^4*d2*d3^4 +
               120*d1^3*d2^2*d3^4 + 8*d1^3*d2*d3^5 - 84*d1^2*d2^2*d3^5 -
               4*d1^2*d2*d3^6)/(3*DD^5)

rt/: rt[23] = (19*d1^8 - 116*d1^7*d2 + 460*d1^6*d2^2 - 1100*d1^5*d2^3 +
               737*d1^4*d2^4 - 119*d1^7*d3 + 229*d1^6*d2*d3 +
               2979*d1^5*d2^2*d3 - 3089*d1^4*d2^3*d3 + 319*d1^6*d3^2 +
               264*d1^5*d2*d3^2 - 4983*d1^4*d2^2*d3^2 +
               6560*d1^3*d2^3*d3^2 - 479*d1^5*d3^3 - 1055*d1^4*d2*d3^3 -
               1082*d1^3*d2^2*d3^3 + 445*d1^4*d3^4 + 1060*d1^3*d2*d3^4 +
               1503*d1^2*d2^2*d3^4 - 269*d1^3*d3^5 - 489*d1^2*d2*d3^5 +
               109*d1^2*d3^6 + 68*d1*d2*d3^6 - 29*d1*d3^7 + 2*d3^8)/
         (270*DD^4*d1*d2)

rl/: rl[1, 3, 23] =
           (3*d1^10*d2 - 27*d1^9*d2^2 + 108*d1^8*d2^3 - 252*d1^7*d2^4 +
               378*d1^6*d2^5 - 378*d1^5*d2^6 + 252*d1^4*d2^7 -
               108*d1^3*d2^8 + 27*d1^2*d2^9 - 3*d1*d2^10 + 4*d1^10*d3 -
               70*d1^9*d2*d3 + 342*d1^8*d2^2*d3 - 808*d1^7*d2^3*d3 +
               1060*d1^6*d2^4*d3 - 756*d1^5*d2^5*d3 + 200*d1^4*d2^6*d3 +
               88*d1^3*d2^7*d3 - 72*d1^2*d2^8*d3 + 10*d1*d2^9*d3 +
               2*d2^10*d3 - 44*d1^9*d3^2 + 443*d1^8*d2*d3^2 -
               2189*d1^7*d2^2*d3^2 + 2523*d1^6*d2^3*d3^2 +
               2081*d1^5*d2^4*d3^2 - 5165*d1^4*d2^5*d3^2 +
               2565*d1^3*d2^6*d3^2 - 211*d1^2*d2^7*d3^2 +
               19*d1*d2^8*d3^2 - 22*d2^9*d3^2 + 202*d1^8*d3^3 -
               1140*d1^7*d2*d3^3 + 2585*d1^6*d2^2*d3^3 -
               12098*d1^5*d2^3*d3^3 + 14265*d1^4*d2^4*d3^3 -
               3340*d1^3*d2^5*d3^3 - 545*d1^2*d2^6*d3^3 -
               30*d1*d2^7*d3^3 + 101*d2^8*d3^3 - 518*d1^7*d3^4 +
               1220*d1^6*d2*d3^4 + 1917*d1^5*d2^2*d3^4 +
               1625*d1^4*d2^3*d3^4 - 8600*d1^3*d2^4*d3^4 +
               2790*d1^2*d2^5*d3^4 - 335*d1*d2^6*d3^4 - 259*d2^7*d3^4 +
               826*d1^6*d3^5 + 20*d1^5*d2*d3^5 - 3551*d1^4*d2^2*d3^5 +
               8664*d1^3*d2^3*d3^5 - 2116*d1^2*d2^4*d3^5 +
               1144*d1*d2^5*d3^5 + 413*d2^6*d3^5 - 854*d1^5*d3^6 -
               1320*d1^4*d2*d3^6 - 319*d1^3*d2^2*d3^6 -
               1079*d1^2*d2^3*d3^6 - 1605*d1*d2^4*d3^6 - 427*d2^5*d3^6 +
               574*d1^4*d3^7 + 1292*d1^3*d2*d3^7 + 1683*d1^2*d2^2*d3^7 +
               1186*d1*d2^3*d3^7 + 287*d2^4*d3^7 - 242*d1^3*d3^8 -
               535*d1^2*d2*d3^8 - 470*d1*d2^2*d3^8 - 121*d2^3*d3^8 +
               58*d1^2*d3^9 + 90*d1*d2*d3^9 + 29*d2^2*d3^9 - 6*d1*d3^10 -
               3*d2*d3^10)/(135*DD^5*d1*d2*d3)

rl/: rl[1, 2, 23] =
           (6*d1^9*d2 - 54*d1^8*d2^2 + 216*d1^7*d2^3 - 504*d1^6*d2^4 +
               756*d1^5*d2^5 + 2*d1^9*d3 - 80*d1^8*d2*d3 +
               414*d1^7*d2^2*d3 - 896*d1^6*d2^3*d3 + 860*d1^5*d2^4*d3 -
               22*d1^8*d3^2 + 424*d1^7*d2*d3^2 - 1978*d1^6*d2^2*d3^2 -
               42*d1^5*d2^3*d3^2 + 7246*d1^4*d2^4*d3^2 + 101*d1^7*d3^3 -
               1110*d1^6*d2*d3^3 + 3130*d1^5*d2^2*d3^3 -
               8758*d1^4*d2^3*d3^3 - 259*d1^6*d3^4 + 1555*d1^5*d2*d3^4 -
               873*d1^4*d2^2*d3^4 + 10225*d1^3*d2^3*d3^4 +
               413*d1^5*d3^5 - 1124*d1^4*d2*d3^5 - 1435*d1^3*d2^2*d3^5 -
               427*d1^4*d3^6 + 285*d1^3*d2*d3^6 + 760*d1^2*d2^2*d3^6 +
               287*d1^3*d3^7 + 106*d1^2*d2*d3^7 - 121*d1^2*d3^8 -
               65*d1*d2*d3^8 + 29*d1*d3^9 - 3*d3^10)/(135*DD^5*d2*d3)

lh/: lh[1, 2, 23] = -1/(30*d3)

sym[23]={1,2}
der[23]=2

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

rf/: rf[24] = (2*d1^5*d2*d3 - 12*d1^3*d2^3*d3 + 8*d1^2*d2^4*d3 +
               8*d1^3*d2^2*d3^2 - 8*d1^2*d2^3*d3^2)/DD^4

rt/: rt[24] = (d1^6 + 6*d1^5*d2 - 24*d1^4*d2^2 - 4*d1^3*d2^3 +
               66*d1^2*d2^4 - 66*d1*d2^5 + 20*d2^6 - 90*d1^4*d2*d3 -
               312*d1^3*d2^2*d3 + 1092*d1^2*d2^3*d3 - 558*d1*d2^4*d3 -
               48*d2^5*d3 - 1230*d1^2*d2^2*d3^2 + 624*d1*d2^3*d3^2 +
               12*d2^4*d3^2 + 16*d2^3*d3^3)/(540*DD^3*d2*d3)

rl/: rl[2, 3, 24] =
           (-d1^8 + 8*d1^7*d2 - 26*d1^6*d2^2 + 45*d1^5*d2^3 -
               45*d1^4*d2^4 + 26*d1^3*d2^5 - 8*d1^2*d2^6 + d1*d2^7 -
               18*d1^6*d2*d3 + 8*d1^5*d2^2*d3 + 87*d1^4*d2^3*d3 -
               152*d1^3*d2^4*d3 + 96*d1^2*d2^5*d3 - 24*d1*d2^6*d3 +
               2*d2^7*d3 - 292*d1^4*d2^2*d3^2 + 286*d1^3*d2^3*d3^2 -
               76*d1^2*d2^4*d3^2 + 86*d1*d2^5*d3^2 - 14*d2^6*d3^2 -
               196*d1^2*d2^3*d3^3 - 104*d1*d2^4*d3^3 + 42*d2^5*d3^3 -
               70*d2^4*d3^4)/(45*DD^4*d1*d3)

rl/: rl[1, 2, 24] =
           (2*d1^8*d2 - 16*d1^7*d2^2 + 52*d1^6*d2^3 - 90*d1^5*d2^4 +
               90*d1^4*d2^5 - 52*d1^3*d2^6 + 16*d1^2*d2^7 - 2*d1*d2^8 +
               d1^8*d3 - 24*d1^7*d2*d3 + 120*d1^6*d2^2*d3 -
               184*d1^5*d2^3*d3 + 36*d1^4*d2^4*d3 + 136*d1^3*d2^5*d3 -
               108*d1^2*d2^6*d3 + 24*d1*d2^7*d3 - d2^8*d3 - 8*d1^7*d3^2 +
               102*d1^6*d2*d3^2 + 141*d1^5*d2^2*d3^2 +
               89*d1^4*d2^3*d3^2 - 392*d1^3*d2^4*d3^2 +
               146*d1^2*d2^5*d3^2 - 85*d1*d2^6*d3^2 + 7*d2^7*d3^2 +
               26*d1^6*d3^3 - 176*d1^5*d2*d3^3 - 203*d1^4*d2^2*d3^3 +
               456*d1^3*d2^3*d3^3 + 38*d1^2*d2^4*d3^3 +
               136*d1*d2^5*d3^3 - 21*d2^6*d3^3 - 45*d1^5*d3^4 +
               123*d1^4*d2*d3^4 - 106*d1^3*d2^2*d3^4 -
               158*d1^2*d2^3*d3^4 - 105*d1*d2^4*d3^4 + 35*d2^5*d3^4 +
               45*d1^4*d3^5 - 16*d1^3*d2*d3^5 + 70*d1^2*d2^2*d3^5 +
               32*d1*d2^3*d3^5 - 35*d2^4*d3^5 - 26*d1^3*d3^6 -
               12*d1^2*d2*d3^6 + d1*d2^2*d3^6 + 21*d2^3*d3^6 +
               8*d1^2*d3^7 - 7*d2^2*d3^7 - d1*d3^8 + d2*d3^8)/
         (45*DD^4*d1*d2*d3)

lh/: lh[2, 3, 24] = -1/(30*d1)

sym[24]={2,3}
der[24]=2

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

rf/: rf[25] = (-4*d1^5*d2*d3 + 16*d1^4*d2^2*d3 - 16*d1^2*d2^4*d3 +
               8*d1*d2^5*d3 - 32*d1^3*d2^2*d3^2 + 32*d1^2*d2^3*d3^2 +
               16*d1*d2^4*d3^2 - 24*d1*d2^3*d3^3)/DD^4

rt/: rt[25] = (d1^7 - 14*d1^6*d2 + 42*d1^5*d2^2 - 70*d1^4*d2^3 +
               70*d1^3*d2^4 - 42*d1^2*d2^5 + 14*d1*d2^6 - 2*d2^7 +
               102*d1^5*d2*d3 - 414*d1^4*d2^2*d3 + 112*d1^3*d2^3*d3 +
               318*d1^2*d2^4*d3 - 252*d1*d2^5*d3 + 46*d2^6*d3 +
               1890*d1^3*d2^2*d3^2 - 2436*d1^2*d2^3*d3^2 -
               846*d1*d2^4*d3^2 - 126*d2^5*d3^2 + 1084*d1*d2^3*d3^3 +
               82*d2^4*d3^3)/(270*DD^3*d1*d2*d3)

rl/: rl[2, 3, 25] =
           (-2*d1^8 + 14*d1^7*d2 - 42*d1^6*d2^2 + 70*d1^5*d2^3 -
               70*d1^4*d2^4 + 42*d1^3*d2^5 - 14*d1^2*d2^6 + 2*d1*d2^7 +
               10*d1^6*d2*d3 - 112*d1^5*d2^2*d3 + 282*d1^4*d2^3*d3 -
               320*d1^3*d2^4*d3 + 182*d1^2*d2^5*d3 - 48*d1*d2^6*d3 +
               4*d2^7*d3 + 688*d1^4*d2^2*d3^2 - 1054*d1^3*d2^3*d3^2 +
               142*d1^2*d2^4*d3^2 + 284*d1*d2^5*d3^2 - 36*d2^6*d3^2 +
               1354*d1^2*d2^3*d3^3 - 432*d1*d2^4*d3^3 + 124*d2^5*d3^3 -
               220*d2^4*d3^4)/(45*DD^4*d1*d3)

rl/: rl[1, 2, 25] =
           (4*d1^8*d2 - 28*d1^7*d2^2 + 84*d1^6*d2^3 - 140*d1^5*d2^4 +
               140*d1^4*d2^5 - 84*d1^3*d2^6 + 28*d1^2*d2^7 - 4*d1*d2^8 +
               2*d1^8*d3 - 48*d1^7*d2*d3 + 148*d1^6*d2^2*d3 -
               112*d1^5*d2^3*d3 - 144*d1^4*d2^4*d3 + 304*d1^3*d2^5*d3 -
               196*d1^2*d2^6*d3 + 48*d1*d2^7*d3 - 2*d2^8*d3 -
               14*d1^7*d3^2 + 158*d1^6*d2*d3^2 - 726*d1^5*d2^2*d3^2 +
               214*d1^4*d2^3*d3^2 + 998*d1^3*d2^4*d3^2 -
               422*d1^2*d2^5*d3^2 - 226*d1*d2^6*d3^2 + 18*d2^7*d3^2 +
               42*d1^6*d3^3 - 224*d1^5*d2*d3^3 + 902*d1^4*d2^2*d3^3 -
               1824*d1^3*d2^3*d3^3 - 242*d1^2*d2^4*d3^3 +
               384*d1*d2^5*d3^3 - 62*d2^6*d3^3 - 70*d1^5*d3^4 +
               138*d1^4*d2*d3^4 - 56*d1^3*d2^2*d3^4 +
               1112*d1^2*d2^3*d3^4 - 210*d1*d2^4*d3^4 + 110*d2^5*d3^4 +
               70*d1^4*d3^5 - 16*d1^3*d2*d3^5 - 280*d1^2*d2^2*d3^5 -
               48*d1*d2^3*d3^5 - 110*d2^4*d3^5 - 42*d1^3*d3^6 -
               14*d1^2*d2*d3^6 + 58*d1*d2^2*d3^6 + 62*d2^3*d3^6 +
               14*d1^2*d3^7 - 18*d2^2*d3^7 - 2*d1*d3^8 + 2*d2*d3^8)/
         (45*DD^4*d1*d2*d3)

lh/: lh[1, 2, 25] = -2/(15*d3)

sym[25]={2,3}
der[25]=2

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

rf/: rf[27] = (-4*d1^9*d2 + 8*d1^8*d2^2 + 32*d1^7*d2^3 - 136*d1^6*d2^4 +
               100*d1^5*d2^5 - 32*d1^8*d2*d3 - 200*d1^7*d2^2*d3 +
               792*d1^6*d2^3*d3 - 560*d1^5*d2^4*d3 + 60*d1^7*d2*d3^2 -
               352*d1^6*d2^2*d3^2 - 1292*d1^5*d2^3*d3^2 +
               1584*d1^4*d2^4*d3^2 + 32*d1^6*d2*d3^3 +
               960*d1^5*d2^2*d3^3 - 1232*d1^4*d2^3*d3^3 +
               4*d1^5*d2*d3^4 - 296*d1^4*d2^2*d3^4 + 556*d1^3*d2^3*d3^4 -
               192*d1^4*d2*d3^5 + 136*d1^3*d2^2*d3^5 + 116*d1^3*d2*d3^6 -
               160*d1^2*d2^2*d3^6 + 64*d1^2*d2*d3^7 - 24*d1*d2*d3^8)/(3*DD^6)

rt/: rt[27] = (-2*d1^10 + 20*d1^9*d2 - 90*d1^8*d2^2 + 240*d1^7*d2^3 -
               420*d1^6*d2^4 + 252*d1^5*d2^5 + 44*d1^9*d3 -
               260*d1^8*d2*d3 + 6904*d1^7*d2^2*d3 - 19592*d1^6*d2^3*d3 +
               12904*d1^5*d2^4*d3 - 318*d1^8*d3^2 + 2104*d1^7*d2*d3^2 +
               10056*d1^6*d2^2*d3^2 + 51336*d1^5*d2^3*d3^2 -
               63178*d1^4*d2^4*d3^2 + 1092*d1^7*d3^3 -
               3956*d1^6*d2*d3^3 - 23604*d1^5*d2^2*d3^3 +
               48068*d1^4*d2^3*d3^3 - 2088*d1^6*d3^4 - 488*d1^5*d2*d3^4 +
               4048*d1^4*d2^2*d3^4 - 16832*d1^3*d2^3*d3^4 +
               2364*d1^5*d3^5 + 7420*d1^4*d2*d3^5 -
               10296*d1^3*d2^2*d3^5 - 1584*d1^4*d3^6 -
               6440*d1^3*d2*d3^6 + 5844*d1^2*d2^2*d3^6 + 588*d1^3*d3^7 +
               1396*d1^2*d2*d3^7 - 102*d1^2*d3^8 + 98*d1*d2*d3^8 +
               8*d1*d3^9 - d3^10)/(540*DD^5*d1*d2*d3)

rl/: rl[1, 3, 27] =
           (-2*d1^11 + 18*d1^10*d2 - 663*d1^9*d2^2 + 1999*d1^8*d2^3 -
               588*d1^7*d2^4 - 4852*d1^6*d2^5 + 7678*d1^5*d2^6 -
               4542*d1^4*d2^7 + 926*d1^3*d2^8 + 18*d1^2*d2^9 +
               9*d1*d2^10 - d2^11 + 18*d1^10*d3 - 168*d1^9*d2*d3 -
               3447*d1^8*d2^2*d3 - 8652*d1^7*d2^3*d3 +
               44112*d1^6*d2^4*d3 - 42372*d1^5*d2^5*d3 +
               3750*d1^4*d2^6*d3 + 8076*d1^3*d2^7*d3 -
               1242*d1^2*d2^8*d3 - 84*d1*d2^9*d3 + 9*d2^10*d3 -
               60*d1^9*d3^2 + 228*d1^8*d2*d3^2 + 5166*d1^7*d2^2*d3^2 -
               35922*d1^6*d2^3*d3^2 - 6690*d1^5*d2^4*d3^2 +
               66630*d1^4*d2^5*d3^2 - 29490*d1^3*d2^6*d3^2 +
               54*d1^2*d2^7*d3^2 + 114*d1*d2^8*d3^2 - 30*d2^9*d3^2 +
               84*d1^8*d3^3 + 504*d1^7*d2*d3^3 + 2614*d1^6*d2^2*d3^3 +
               39324*d1^5*d2^3*d3^3 - 66330*d1^4*d2^4*d3^3 +
               10800*d1^3*d2^5*d3^3 + 1910*d1^2*d2^6*d3^3 +
               252*d1*d2^7*d3^3 + 42*d2^8*d3^3 - 1320*d1^6*d2*d3^4 +
               1980*d1^5*d2^2*d3^4 + 2880*d1^4*d2^3*d3^4 +
               5040*d1^3*d2^4*d3^4 + 2160*d1^2*d2^5*d3^4 -
               660*d1*d2^6*d3^4 - 168*d1^6*d3^5 + 552*d1^5*d2*d3^5 -
               7764*d1^4*d2^2*d3^5 + 6732*d1^3*d2^3*d3^5 -
               444*d1^2*d2^4*d3^5 + 276*d1*d2^5*d3^5 - 84*d2^6*d3^5 +
               252*d1^5*d3^6 + 828*d1^4*d2*d3^6 - 1262*d1^3*d2^2*d3^6 -
               5950*d1^2*d2^3*d3^6 + 414*d1*d2^4*d3^6 + 126*d2^5*d3^6 -
               180*d1^4*d3^7 - 888*d1^3*d2*d3^7 + 3258*d1^2*d2^2*d3^7 -
               444*d1*d2^3*d3^7 - 90*d2^4*d3^7 + 66*d1^3*d3^8 +
               246*d1^2*d2*d3^8 + 123*d1*d2^2*d3^8 + 33*d2^3*d3^8 -
               10*d1^2*d3^9 - 5*d2^2*d3^9)/(135*DD^6*d1*d2)

rl/: rl[1, 2, 27] =
           (-d1^10 + 9*d1^9*d2 - 681*d1^8*d2^2 + 1073*d1^7*d2^3 +
               3954*d1^6*d2^4 - 12530*d1^5*d2^5 + 9*d1^9*d3 -
               84*d1^8*d2*d3 - 2205*d1^7*d2^2*d3 - 16728*d1^6*d2^3*d3 +
               40362*d1^5*d2^4*d3 - 30*d1^8*d3^2 + 114*d1^7*d2*d3^2 +
               5112*d1^6*d2^2*d3^2 - 6432*d1^5*d2^3*d3^2 -
               73320*d1^4*d2^4*d3^2 + 42*d1^7*d3^3 + 252*d1^6*d2*d3^3 +
               704*d1^5*d2^2*d3^3 + 28524*d1^4*d2^3*d3^3 -
               660*d1^5*d2*d3^4 - 180*d1^4*d2^2*d3^4 -
               2160*d1^3*d2^3*d3^4 - 84*d1^5*d3^5 + 276*d1^4*d2*d3^5 -
               7320*d1^3*d2^2*d3^5 + 126*d1^4*d3^6 + 414*d1^3*d2*d3^6 +
               4688*d1^2*d2^2*d3^6 - 90*d1^3*d3^7 - 444*d1^2*d2*d3^7 +
               33*d1^2*d3^8 + 123*d1*d2*d3^8 - 5*d1*d3^9)/(135*DD^6*d2)

sym[27]={1,2}
der[27]=4

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

rf/: rf[28] = (-16*d1^6*d2*d3 + 48*d1^5*d2^2*d3 - 32*d1^4*d2^3*d3 -
               16*d1^5*d2*d3^2 - 128*d1^4*d2^2*d3^2 +
               144*d1^3*d2^3*d3^2 + 112*d1^4*d2*d3^3 -
               144*d1^3*d2^2*d3^3 - 80*d1^3*d2*d3^4 +
               128*d1^2*d2^2*d3^4 - 32*d1^2*d2*d3^5 + 16*d1*d2*d3^6)/DD^5

rt/: rt[28] = (2*d1^8 - 16*d1^7*d2 + 56*d1^6*d2^2 - 112*d1^5*d2^3 +
               70*d1^4*d2^4 - 28*d1^7*d3 + 212*d1^6*d2*d3 -
               468*d1^5*d2^2*d3 + 284*d1^4*d2^3*d3 + 86*d1^6*d3^2 +
               360*d1^5*d2*d3^2 + 3690*d1^4*d2^2*d3^2 -
               4136*d1^3*d2^3*d3^2 - 76*d1^5*d3^3 - 1900*d1^4*d2*d3^3 +
               4136*d1^3*d2^2*d3^3 - 70*d1^4*d3^4 + 1616*d1^3*d2*d3^4 -
               3690*d1^2*d2^2*d3^4 + 188*d1^3*d3^5 + 108*d1^2*d2*d3^5 -
               142*d1^2*d3^6 - 212*d1*d2*d3^6 + 44*d1*d3^7 - 2*d3^8)/
         (135*DD^4*d1*d2*d3)

rl/: rl[1, 3, 28] =
           (2*(-8*d1^7*d2^2 + 40*d1^6*d2^3 - 80*d1^5*d2^4 +
                     80*d1^4*d2^5 - 40*d1^3*d2^6 + 8*d1^2*d2^7 +
                     4*d1^8*d3 - 72*d1^7*d2*d3 - 422*d1^6*d2^2*d3 +
                     1524*d1^5*d2^3*d3 - 1350*d1^4*d2^4*d3 +
                     120*d1^3*d2^5*d3 + 230*d1^2*d2^6*d3 -
                     36*d1*d2^7*d3 + 2*d2^8*d3 - 24*d1^7*d3^2 +
                     200*d1^6*d2*d3^2 - 1444*d1^5*d2^2*d3^2 -
                     660*d1^4*d2^3*d3^2 + 3240*d1^3*d2^4*d3^2 -
                     1400*d1^2*d2^5*d3^2 + 100*d1*d2^6*d3^2 -
                     12*d2^7*d3^2 + 60*d1^6*d3^3 - 80*d1^5*d2*d3^3 +
                     3030*d1^4*d2^2*d3^3 - 4560*d1^3*d2^3*d3^3 +
                     840*d1^2*d2^4*d3^3 - 40*d1*d2^5*d3^3 +
                     30*d2^6*d3^3 - 80*d1^5*d3^4 - 240*d1^4*d2*d3^4 -
                     40*d1^3*d2^2*d3^4 + 1480*d1^2*d2^3*d3^4 -
                     120*d1*d2^4*d3^4 - 40*d2^5*d3^4 + 60*d1^4*d3^5 +
                     280*d1^3*d2*d3^5 - 1074*d1^2*d2^2*d3^5 +
                     140*d1*d2^3*d3^5 + 30*d2^4*d3^5 - 24*d1^3*d3^6 -
                     88*d1^2*d2*d3^6 - 44*d1*d2^2*d3^6 - 12*d2^3*d3^6 +
                     4*d1^2*d3^7 + 2*d2^2*d3^7))/(45*DD^5*d1*d2)

rl/: rl[1, 2, 28] =
           (-32*d1^6*d2^2 + 160*d1^5*d2^3 - 320*d1^4*d2^4 + 4*d1^7*d3 -
               72*d1^6*d2*d3 - 1304*d1^5*d2^2*d3 + 2808*d1^4*d2^3*d3 -
               24*d1^6*d3^2 + 200*d1^5*d2*d3^2 - 88*d1^4*d2^2*d3^2 -
               7800*d1^3*d2^3*d3^2 + 60*d1^5*d3^3 - 80*d1^4*d2*d3^3 +
               4380*d1^3*d2^2*d3^3 - 80*d1^4*d3^4 - 240*d1^3*d2*d3^4 -
               3040*d1^2*d2^2*d3^4 + 60*d1^3*d3^5 + 280*d1^2*d2*d3^5 -
               24*d1^2*d3^6 - 88*d1*d2*d3^6 + 4*d1*d3^7)/(45*DD^5*d2)

sym[28]={1,2}
der[28]=4

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

rf/: rf[29] = (48*d1^7*d2*d3 - 64*d1^6*d2^2*d3 - 176*d1^5*d2^3*d3 +
               384*d1^4*d2^4*d3 - 176*d1^3*d2^5*d3 - 64*d1^2*d2^6*d3 +
               48*d1*d2^7*d3 - 64*d1^6*d2*d3^2 + 640*d1^5*d2^2*d3^2 -
               576*d1^4*d2^3*d3^2 - 576*d1^3*d2^4*d3^2 +
               640*d1^2*d2^5*d3^2 - 64*d1*d2^6*d3^2 - 176*d1^5*d2*d3^3 -
               576*d1^4*d2^2*d3^3 + 1728*d1^3*d2^3*d3^3 -
               576*d1^2*d2^4*d3^3 - 176*d1*d2^5*d3^3 + 384*d1^4*d2*d3^4 -
               576*d1^3*d2^2*d3^4 - 576*d1^2*d2^3*d3^4 +
               384*d1*d2^4*d3^4 - 176*d1^3*d2*d3^5 + 640*d1^2*d2^2*d3^5 -
               176*d1*d2^3*d3^5 - 64*d1^2*d2*d3^6 - 64*d1*d2^2*d3^6 +
               48*d1*d2*d3^7)/(3*DD^6)

rt/: rt[29] = (-d1^9 + 13*d1^8*d2 - 50*d1^7*d2^2 + 82*d1^6*d2^3 -
               44*d1^5*d2^4 - 44*d1^4*d2^5 + 82*d1^3*d2^6 -
               50*d1^2*d2^7 + 13*d1*d2^8 - d2^9 + 13*d1^8*d3 -
               154*d1^7*d2*d3 + 64*d1^6*d2^2*d3 + 922*d1^5*d2^3*d3 -
               1690*d1^4*d2^4*d3 + 922*d1^3*d2^5*d3 + 64*d1^2*d2^6*d3 -
               154*d1*d2^7*d3 + 13*d2^8*d3 - 50*d1^7*d3^2 +
               64*d1^6*d2*d3^2 - 5088*d1^5*d2^2*d3^2 +
               5074*d1^4*d2^3*d3^2 + 5074*d1^3*d2^4*d3^2 -
               5088*d1^2*d2^5*d3^2 + 64*d1*d2^6*d3^2 - 50*d2^7*d3^2 +
               82*d1^6*d3^3 + 922*d1^5*d2*d3^3 + 5074*d1^4*d2^2*d3^3 -
               17196*d1^3*d2^3*d3^3 + 5074*d1^2*d2^4*d3^3 +
               922*d1*d2^5*d3^3 + 82*d2^6*d3^3 - 44*d1^5*d3^4 -
               1690*d1^4*d2*d3^4 + 5074*d1^3*d2^2*d3^4 +
               5074*d1^2*d2^3*d3^4 - 1690*d1*d2^4*d3^4 - 44*d2^5*d3^4 -
               44*d1^4*d3^5 + 922*d1^3*d2*d3^5 - 5088*d1^2*d2^2*d3^5 +
               922*d1*d2^3*d3^5 - 44*d2^4*d3^5 + 82*d1^3*d3^6 +
               64*d1^2*d2*d3^6 + 64*d1*d2^2*d3^6 + 82*d2^3*d3^6 -
               50*d1^2*d3^7 - 154*d1*d2*d3^7 - 50*d2^2*d3^7 +
               13*d1*d3^8 + 13*d2*d3^8 - d3^9)/(135*DD^5*d1*d2*d3)

rl/: rl[1, 2, 29] =
           (-8*d1^9*d2^2 + 56*d1^8*d2^3 - 168*d1^7*d2^4 + 280*d1^6*d2^5 -
               280*d1^5*d2^6 + 168*d1^4*d2^7 - 56*d1^3*d2^8 +
               8*d1^2*d2^9 + 216*d1^8*d2^2*d3 - 864*d1^7*d2^3*d3 +
               1080*d1^6*d2^4*d3 - 1080*d1^4*d2^6*d3 + 864*d1^3*d2^7*d3 -
               216*d1^2*d2^8*d3 - 4*d1^9*d3^2 + 108*d1^8*d2*d3^2 +
               3600*d1^7*d2^2*d3^2 - 624*d1^6*d2^3*d3^2 -
               16848*d1^5*d2^4*d3^2 + 16848*d1^4*d2^5*d3^2 +
               624*d1^3*d2^6*d3^2 - 3600*d1^2*d2^7*d3^2 -
               108*d1*d2^8*d3^2 + 4*d2^9*d3^2 + 28*d1^8*d3^3 -
               432*d1^7*d2*d3^3 - 6624*d1^6*d2^2*d3^3 +
               29136*d1^5*d2^3*d3^3 - 29136*d1^3*d2^5*d3^3 +
               6624*d1^2*d2^6*d3^3 + 432*d1*d2^7*d3^3 - 28*d2^8*d3^3 -
               84*d1^7*d3^4 + 540*d1^6*d2*d3^4 - 4068*d1^5*d2^2*d3^4 -
               33300*d1^4*d2^3*d3^4 + 33300*d1^3*d2^4*d3^4 +
               4068*d1^2*d2^5*d3^4 - 540*d1*d2^6*d3^4 + 84*d2^7*d3^4 +
               140*d1^6*d3^5 + 12780*d1^4*d2^2*d3^5 -
               12780*d1^2*d2^4*d3^5 - 140*d2^6*d3^5 - 140*d1^5*d3^6 -
               540*d1^4*d2*d3^6 - 6000*d1^3*d2^2*d3^6 +
               6000*d1^2*d2^3*d3^6 + 540*d1*d2^4*d3^6 + 140*d2^5*d3^6 +
               84*d1^4*d3^7 + 432*d1^3*d2*d3^7 - 432*d1*d2^3*d3^7 -
               84*d2^4*d3^7 - 28*d1^3*d3^8 - 108*d1^2*d2*d3^8 +
               108*d1*d2^2*d3^8 + 28*d2^3*d3^8 + 4*d1^2*d3^9 - 4*d2^2*d3^9
              )/(45*DD^6*d1*d2*d3)

sym[29]={}
der[29]=6
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

rf/: rf[1] = 1/3

sym[1]={}
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

rf/: rf[2] = (8*d1^4*d2*d3 - 8*d1^3*d2^2*d3 - 8*d1^2*d2^3*d3 +
               8*d1*d2^4*d3 - 8*d1^3*d2*d3^2 + 32*d1^2*d2^2*d3^2 -
               8*d1*d2^3*d3^2 - 8*d1^2*d2*d3^3 - 8*d1*d2^2*d3^3 +
               8*d1*d2*d3^4)/(3*DD^3)

rt/: rt[2] = (-2*d1^3 + 2*d1^2*d2 + 2*d1*d2^2 - 2*d2^3 + 2*d1^2*d3 -
               28*d1*d2*d3 + 2*d2^2*d3 + 2*d1*d3^2 + 2*d2*d3^2 - 2*d3^3)/
         (9*DD^2)

rl/: rl[1, 2, 2] =
           (8*d1^4*d2 - 24*d1^3*d2^2 + 24*d1^2*d2^3 - 8*d1*d2^4 +
               4*d1^4*d3 + 96*d1^3*d2*d3 - 96*d1*d2^3*d3 - 4*d2^4*d3 -
               12*d1^3*d3^2 - 108*d1^2*d2*d3^2 + 108*d1*d2^2*d3^2 +
               12*d2^3*d3^2 + 12*d1^2*d3^3 - 12*d2^2*d3^3 - 4*d1*d3^4 +
               4*d2*d3^4)/(9*DD^3)

lh/: lh[1, 2, 2] = 1/3

sym[2]={}
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

rf/: rf[12] = (-2*d1^5 + 4*d1^4*d2 - 4*d1^2*d2^3 + 2*d1*d2^4 +
               4*d1^4*d3 - 24*d1^3*d2*d3 + 12*d1^2*d2^2*d3 +
               8*d1*d2^3*d3 + 12*d1^2*d2*d3^2 - 20*d1*d2^2*d3^2 -
               4*d1^2*d3^3 + 8*d1*d2*d3^3 + 2*d1*d3^4)/DD^3

rt/: rt[12] = (16*d1^2 - 12*d1*d2 - 4*d2^2 - 12*d1*d3 + 8*d2*d3 - 4*d3^2)/
               (3*DD^2)

rl/: rl[2, 3, 12] =
           (d1^5*d2 - 5*d1^4*d2^2 + 10*d1^3*d2^3 - 10*d1^2*d2^4 +
               5*d1*d2^5 - d2^6 - d1^5*d3 + 42*d1^3*d2^2*d3 -
               72*d1^2*d2^3*d3 + 23*d1*d2^4*d3 + 8*d2^5*d3 +
               5*d1^4*d3^2 - 42*d1^3*d2*d3^2 + 114*d1*d2^3*d3^2 -
               13*d2^4*d3^2 - 10*d1^3*d3^3 + 72*d1^2*d2*d3^3 -
               114*d1*d2^2*d3^3 + 10*d1^2*d3^4 - 23*d1*d2*d3^4 +
               13*d2^2*d3^4 - 5*d1*d3^5 - 8*d2*d3^5 + d3^6)/(9*DD^3*d2*d3)

rl/: rl[1, 3, 12] =
           (-(d1^5*d2) + 5*d1^4*d2^2 - 10*d1^3*d2^3 + 10*d1^2*d2^4 -
               5*d1*d2^5 + d2^6 - 2*d1^5*d3 - 21*d1^4*d2*d3 +
               36*d1^3*d2^2*d3 - 6*d1^2*d2^3*d3 - 2*d1*d2^4*d3 -
               5*d2^5*d3 + 10*d1^4*d3^2 - 6*d1^3*d2*d3^2 -
               162*d1^2*d2^2*d3^2 + 78*d1*d2^3*d3^2 + 16*d2^4*d3^2 -
               20*d1^3*d3^3 + 66*d1^2*d2*d3^3 - 36*d1*d2^2*d3^3 -
               30*d2^3*d3^3 + 20*d1^2*d3^4 - 25*d1*d2*d3^4 +
               29*d2^2*d3^4 - 10*d1*d3^5 - 13*d2*d3^5 + 2*d3^6)/
         (9*DD^3*d2*d3)

rl/: rl[1, 2, 12] =
           -(2*d1^5*d2 - 10*d1^4*d2^2 + 20*d1^3*d2^3 - 20*d1^2*d2^4 +
                  10*d1*d2^5 - 2*d2^6 + d1^5*d3 + 21*d1^4*d2*d3 +
                  6*d1^3*d2^2*d3 - 66*d1^2*d2^3*d3 + 25*d1*d2^4*d3 +
                  13*d2^5*d3 - 5*d1^4*d3^2 - 36*d1^3*d2*d3^2 +
                  162*d1^2*d2^2*d3^2 + 36*d1*d2^3*d3^2 - 29*d2^4*d3^2 +
                  10*d1^3*d3^3 + 6*d1^2*d2*d3^3 - 78*d1*d2^2*d3^3 +
                  30*d2^3*d3^3 - 10*d1^2*d3^4 + 2*d1*d2*d3^4 -
                  16*d2^2*d3^4 + 5*d1*d3^5 + 5*d2*d3^5 - d3^6)/
         (9*DD^3*d2*d3)

lh/: lh[1, 2, 12] = 1/(3*d3)
lh/: lh[1, 3, 12] = 1/(3*d2)

sym[12]={}
der[12]=2

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

rf/: rf[4] = (-4*d1^8 - 4*d1^7*d2 + 32*d1^6*d2^2 - 28*d1^5*d2^3 +
               4*d1^4*d2^4 + 2*d1^7*d3 - 118*d1^6*d2*d3 -
               90*d1^5*d2^2*d3 + 206*d1^4*d2^3*d3 + 38*d1^6*d3^2 +
               180*d1^5*d2*d3^2 - 198*d1^4*d2^2*d3^2 -
               236*d1^3*d2^3*d3^2 - 82*d1^5*d3^3 + 110*d1^4*d2*d3^3 +
               188*d1^3*d2^2*d3^3 + 50*d1^4*d3^4 - 172*d1^3*d2*d3^4 +
               90*d1^2*d2^2*d3^4 + 14*d1^3*d3^5 - 90*d1^2*d2*d3^5 -
               22*d1^2*d3^6 + 46*d1*d2*d3^6 + 2*d1*d3^7 + d3^8)/(36*DD^4)

rt/: rt[4] = (16*d1^5 + 4*d1^4*d2 - 20*d1^3*d2^2 - 22*d1^4*d3 +
               44*d1^3*d2*d3 + 50*d1^2*d2^2*d3 - 20*d1^3*d3^2 -
               24*d1^2*d2*d3^2 + 32*d1^2*d3^3 - 14*d1*d2*d3^3 +
               4*d1*d3^4 - 5*d3^5)/(24*DD^3)

rl/: rl[1, 3, 4] =
           (-6*d1^7 + 2*d1^6*d2 + 12*d1^5*d2^2 + 2*d1^4*d2^3 -
               8*d1^3*d2^4 - 12*d1^2*d2^5 + 10*d1*d2^6 + d1^6*d3 -
               80*d1^5*d2*d3 - 46*d1^4*d2^2*d3 + 72*d1^3*d2^3*d3 +
               79*d1^2*d2^4*d3 - 16*d1*d2^5*d3 - 10*d2^6*d3 +
               38*d1^5*d3^2 + 56*d1^4*d2*d3^2 - 60*d1^3*d2^2*d3^2 -
               114*d1^2*d2^3*d3^2 - 56*d1*d2^4*d3^2 + 28*d2^5*d3^2 -
               45*d1^4*d3^3 + 72*d1^3*d2*d3^3 + 18*d1^2*d2^2*d3^3 +
               60*d1*d2^3*d3^3 - 15*d2^4*d3^3 - 10*d1^3*d3^4 -
               2*d1^2*d2*d3^4 + 56*d1*d2^2*d3^4 - 20*d2^3*d3^4 +
               31*d1^2*d3^5 - 48*d1*d2*d3^5 + 20*d2^2*d3^5 - 6*d1*d3^6 -
               3*d3^7)/(18*DD^4)

rl/: rl[1, 2, 4] =
           (-6*d1^7 - 8*d1^6*d2 + 24*d1^5*d2^2 + 10*d1^4*d2^3 +
               11*d1^6*d3 - 64*d1^5*d2*d3 - 125*d1^4*d2^2*d3 +
               10*d1^5*d3^2 + 112*d1^4*d2*d3^2 + 54*d1^3*d2^2*d3^2 -
               30*d1^4*d3^3 + 12*d1^3*d2*d3^3 + 10*d1^3*d3^4 -
               58*d1^2*d2*d3^4 + 11*d1^2*d3^5 - 6*d1*d3^6)/(18*DD^4)

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

rf/: rf[5] = (d1*d2*d3^2)/DD^2

rt/: rt[5] = (6*d1^3 - 6*d1^2*d2 - 14*d1^2*d3 - 14*d1*d2*d3 +
               10*d1*d3^2 - d3^3)/(24*DD*d1*d2)

rl/: rl[1, 3, 5] =
           (-2*d1^5 + 6*d1^4*d2 - 5*d1^3*d2^2 - d1^2*d2^3 + 3*d1*d2^4 -
               d2^5 + 6*d1^4*d3 + 8*d1^3*d2*d3 - 21*d1^2*d2^2*d3 +
               4*d1*d2^3*d3 + 3*d2^4*d3 - 6*d1^3*d3^2 - 14*d1^2*d2*d3^2 -
               7*d1*d2^2*d3^2 - 3*d2^3*d3^2 + 2*d1^2*d3^3 + d2^2*d3^3)/
         (18*DD^2*d1*d2)

rl/: rl[1, 2, 5] =
           (-d1^4 + 3*d1^3*d2 - 4*d1^2*d2^2 + 3*d1^3*d3 + 4*d1^2*d2*d3 -
               3*d1^2*d3^2 - 7*d1*d2*d3^2 + d1*d3^3)/(18*DD^2*d2)

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

rf/: rf[15] = (2*d1^7 - 18*d1^5*d2^2 + 32*d1^4*d2^3 - 18*d1^3*d2^4 +
               2*d1*d2^6 + 72*d1^5*d2*d3 - 72*d1^4*d2^2*d3 -
               72*d1^3*d2^3*d3 + 72*d1^2*d2^4*d3 - 18*d1^5*d3^2 -
               72*d1^4*d2*d3^2 + 252*d1^3*d2^2*d3^2 - 72*d1^2*d2^3*d3^2 -
               18*d1*d2^4*d3^2 + 32*d1^4*d3^3 - 72*d1^3*d2*d3^3 -
               72*d1^2*d2^2*d3^3 + 32*d1*d2^3*d3^3 - 18*d1^3*d3^4 +
               72*d1^2*d2*d3^4 - 18*d1*d2^2*d3^4 + 2*d1*d3^6)/(3*DD^4)

rt/: rt[15] = (-13*d1^4 + 13*d1^3*d2 + 13*d1^2*d2^2 - 13*d1*d2^3 +
               13*d1^3*d3 - 62*d1^2*d2*d3 + 13*d1*d2^2*d3 +
               13*d1^2*d3^2 + 13*d1*d2*d3^2 - 13*d1*d3^3)/(3*DD^3)

rl/: rl[2, 3, 15] =
           (-32*d1^5*d2 + 78*d1^4*d2^2 - 42*d1^3*d2^3 - 22*d1^2*d2^4 +
               18*d1*d2^5 + 32*d1^5*d3 - 306*d1^3*d2^2*d3 +
               264*d1^2*d2^3*d3 + 10*d1*d2^4*d3 - 78*d1^4*d3^2 +
               306*d1^3*d2*d3^2 - 120*d1*d2^3*d3^2 + 42*d1^3*d3^3 -
               264*d1^2*d2*d3^3 + 120*d1*d2^2*d3^3 + 22*d1^2*d3^4 -
               10*d1*d2*d3^4 - 18*d1*d3^5)/(9*DD^4)

rl/: rl[1, 3, 15] =
           (18*d1^6 - 22*d1^5*d2 - 42*d1^4*d2^2 + 78*d1^3*d2^3 -
               32*d1^2*d2^4 + 10*d1^5*d3 + 264*d1^4*d2*d3 -
               306*d1^3*d2^2*d3 + 32*d1*d2^4*d3 - 120*d1^4*d3^2 +
               306*d1^2*d2^2*d3^2 - 78*d1*d2^3*d3^2 + 120*d1^3*d3^3 -
               264*d1^2*d2*d3^3 + 42*d1*d2^2*d3^3 - 10*d1^2*d3^4 +
               22*d1*d2*d3^4 - 18*d1*d3^5)/(9*DD^4)

rl/: rl[1, 2, 15] =
           (18*d1^6 + 10*d1^5*d2 - 120*d1^4*d2^2 + 120*d1^3*d2^3 -
               10*d1^2*d2^4 - 18*d1*d2^5 - 22*d1^5*d3 + 264*d1^4*d2*d3 -
               264*d1^2*d2^3*d3 + 22*d1*d2^4*d3 - 42*d1^4*d3^2 -
               306*d1^3*d2*d3^2 + 306*d1^2*d2^2*d3^2 + 42*d1*d2^3*d3^2 +
               78*d1^3*d3^3 - 78*d1*d2^2*d3^3 - 32*d1^2*d3^4 +
               32*d1*d2*d3^4)/(9*DD^4)

sym[15]={}
der[15]=2

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

rf/: rf[16] = (16*d1^3*d2*d3 - 16*d1^2*d2^2*d3 + 8*d1^2*d2*d3^2 -
               12*d1*d2*d3^3)/DD^3

rt/: rt[16] = (6*d1^4 - 32*d1^3*d2 + 26*d1^2*d2^2 - 20*d1^3*d3 -
               4*d1^2*d2*d3 + 24*d1^2*d3^2 + 24*d1*d2*d3^2 - 12*d1*d3^3 +
               d3^4)/(6*DD^2*d1*d2)

rl/: rl[1, 3, 16] =
           (2*(-2*d1^6 + 12*d1^5*d2 - 27*d1^4*d2^2 + 30*d1^3*d2^3 -
                     18*d1^2*d2^4 + 6*d1*d2^5 - d2^6 + 8*d1^5*d3 +
                     36*d1^3*d2^2*d3 - 48*d1^2*d2^3*d3 + 4*d2^5*d3 -
                     12*d1^4*d3^2 - 36*d1^3*d2*d3^2 +
                     108*d1^2*d2^2*d3^2 - 18*d1*d2^3*d3^2 - 6*d2^4*d3^2 +
                     8*d1^3*d3^3 + 24*d1^2*d2*d3^3 + 12*d1*d2^2*d3^3 +
                     4*d2^3*d3^3 - 2*d1^2*d3^4 - d2^2*d3^4))/
         (9*DD^3*d1*d2)

rl/: rl[1, 2, 16] =
           (-2*d1^5 + 12*d1^4*d2 - 18*d1^3*d2^2 + 8*d1^4*d3 +
               168*d1^2*d2^2*d3 - 12*d1^3*d3^2 - 36*d1^2*d2*d3^2 +
               8*d1^2*d3^3 + 24*d1*d2*d3^3 - 2*d1*d3^4)/(9*DD^3*d2)

sym[16]={1,2}
der[16]=2

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

rf/: rf[26] = (8*d1^5*d2 - 32*d1^4*d2^2 + 24*d1^3*d2^3 + 48*d1^4*d2*d3 -
               48*d1^3*d2^2*d3 - 72*d1^3*d2*d3^2 + 96*d1^2*d2^2*d3^2 -
               32*d1^2*d2*d3^3 + 24*d1*d2*d3^4)/DD^4

rt/: rt[26] = (6*d1^5 - 70*d1^4*d2 + 64*d1^3*d2^2 - 26*d1^4*d3 +
               100*d1^3*d2*d3 - 146*d1^2*d2^2*d3 + 44*d1^3*d3^2 +
               24*d1^2*d2*d3^2 - 36*d1^2*d3^3 - 34*d1*d2*d3^3 +
               14*d1*d3^4 - d3^5)/(6*DD^3*d1*d2)

rl/: rl[1, 3, 26] =
           (2*(-2*d1^7 + 22*d1^6*d2 - 11*d1^5*d2^2 - 87*d1^4*d2^3 +
                     138*d1^3*d2^4 - 70*d1^2*d2^5 + 11*d1*d2^6 - d2^7 +
                     10*d1^6*d3 - 32*d1^5*d2*d3 + 363*d1^4*d2^2*d3 -
                     456*d1^3*d2^3*d3 + 126*d1^2*d2^4*d3 -
                     16*d1*d2^5*d3 + 5*d2^6*d3 - 20*d1^5*d3^2 -
                     36*d1^4*d2*d3^2 - 60*d1^3*d2^2*d3^2 +
                     252*d1^2*d2^3*d3^2 - 18*d1*d2^4*d3^2 -
                     10*d2^5*d3^2 + 20*d1^4*d3^3 + 80*d1^3*d2*d3^3 -
                     276*d1^2*d2^2*d3^3 + 40*d1*d2^3*d3^3 +
                     10*d2^4*d3^3 - 10*d1^3*d3^4 - 34*d1^2*d2*d3^4 -
                     17*d1*d2^2*d3^4 - 5*d2^3*d3^4 + 2*d1^2*d3^5 +
                     d2^2*d3^5))/(9*DD^4*d1*d2)

rl/: rl[1, 2, 26] =
           (-2*d1^6 + 22*d1^5*d2 + 118*d1^4*d2^2 - 450*d1^3*d2^3 +
               10*d1^5*d3 - 32*d1^4*d2*d3 + 474*d1^3*d2^2*d3 -
               20*d1^4*d3^2 - 36*d1^3*d2*d3^2 - 624*d1^2*d2^2*d3^2 +
               20*d1^3*d3^3 + 80*d1^2*d2*d3^3 - 10*d1^2*d3^4 -
               34*d1*d2*d3^4 + 2*d1*d3^5)/(9*DD^4*d2)

sym[26]={1,2}
der[26]=4

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

rf/: rf[6] = (-2*d1^4 - 4*d1^3*d2 + 6*d1^2*d2^2 + 2*d1^3*d3 -
               14*d1^2*d2*d3 + 2*d1*d2*d3^2 + 2*d1*d3^3 - d3^4)/(6*DD^2)

rt/: rt[6] = d1/DD

rl/: rl[1, 3, 6] =
           (-5*d1^3 - 3*d1^2*d2 + 9*d1*d2^2 - d2^3 + d1^2*d3 -
               12*d1*d2*d3 - d2^2*d3 + d1*d3^2 - d2*d3^2 + 3*d3^3)/
         (6*DD^2)

rl/: rl[1, 2, 6] = (-2*d1^3 - 6*d1^2*d2 + d1^2*d3 + d1*d3^2)/(3*DD^2)

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

rf/: rf[17] = (2*d1^3 - 4*d1^2*d2 + 2*d1*d2^2 - 4*d1^2*d3 + 8*d1*d2*d3 +
               2*d1*d3^2)/DD^2

rt/: rt[17] = -2/DD

rl/: rl[2, 3, 17] =
           -(8*d1^2*d2 - 10*d1*d2^2 + 2*d2^3 - 8*d1^2*d3 - 6*d2^2*d3 +
                  10*d1*d3^2 + 6*d2*d3^2 - 2*d3^3)/(3*DD^2*d1)

rl/: rl[1, 3, 17] =
           -(-9*d1^3 + 13*d1^2*d2 - 5*d1*d2^2 + d2^3 + 5*d1^2*d3 -
                  3*d2^2*d3 + 5*d1*d3^2 + 3*d2*d3^2 - d3^3)/(3*DD^2*d1)

rl/: rl[1, 2, 17] =
           -(-9*d1^3 + 5*d1^2*d2 + 5*d1*d2^2 - d2^3 + 13*d1^2*d3 +
                  3*d2^2*d3 - 5*d1*d3^2 - 3*d2*d3^2 + d3^3)/(3*DD^2*d1)

lh/: lh[2, 3, 17] = d1^(-1)

sym[17]={}
der[17]=2

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

rf/: rf[13] = (2*d1 - 2*d2 - 2*d3)/DD

rl/: rl[2, 3, 13] = -(4*d2 - 4*d3)/(3*DD*d1)

rl/: rl[1, 3, 13] = (6*d1 - 2*d2 + 2*d3)/(3*DD*d1)

rl/: rl[1, 2, 13] = (6*d1 + 2*d2 - 2*d3)/(3*DD*d1)

lh/: lh[2, 3, 13] = 2/d1

sym[13]={}
der[13]=2

(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

rf/: rf[14] = (-2*d1^3 + 2*d1^2*d2 + 2*d1*d2^2 - 2*d2^3 + 2*d1^2*d3 -
               12*d1*d2*d3 + 2*d2^2*d3 + 2*d1*d3^2 + 2*d2*d3^2 - 2*d3^3)/
         DD^2

rt/: rt[14] = 4/DD

rl/: rl[2, 3, 14] = (4*d1*d2 - 4*d2^2 - 4*d1*d3 + 4*d3^2)/DD^2

rl/: rl[1, 3, 14] = (-4*d1^2 + 4*d1*d2 - 4*d2*d3 + 4*d3^2)/DD^2

rl/: rl[1, 2, 14] = (-4*d1^2 + 4*d2^2 + 4*d1*d3 - 4*d2*d3)/DD^2

sym[14]={}
der[14]=2

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

rf/: rf[3] = (-2*d1^3*d2 + 4*d1^2*d2^2 - 2*d1*d2^3 - 2*d1^2*d2*d3 -
               2*d1*d2^2*d3 + 4*d1*d2*d3^2)/DD^2

rt/: rt[3] = (d1 + d2 - d3)/DD

rl/: rl[2, 3, 3] =
           (-d1^3 + 6*d1^2*d2 - 3*d1*d2^2 - 2*d2^3 + 2*d1^2*d3 -
               12*d1*d2*d3 + 4*d2^2*d3 - d1*d3^2 - 2*d2*d3^2)/(3*DD^2)

rl/: rl[1, 3, 3] =
           (-2*d1^3 - 3*d1^2*d2 + 6*d1*d2^2 - d2^3 + 4*d1^2*d3 -
               12*d1*d2*d3 + 2*d2^2*d3 - 2*d1*d3^2 - d2*d3^2)/(3*DD^2)

rl/: rl[1, 2, 3] =
           (-d1^3 - 9*d1^2*d2 + 9*d1*d2^2 + d2^3 + 2*d1^2*d3 -
               2*d2^2*d3 - d1*d3^2 + d2*d3^2)/(3*DD^2)

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

rf/: rf[7] = (4*d1^6*d2*d3 - 24*d1^5*d2^2*d3 + 18*d1^4*d2^3*d3 +
               8*d1^3*d2^4*d3 - 12*d1^2*d2^5*d3 + 2*d2^7*d3 +
               63*d1^4*d2^2*d3^2 - 108*d1^3*d2^3*d3^2 -
               66*d1^2*d2^4*d3^2 + 72*d1*d2^5*d3^2 + 114*d1^2*d2^3*d3^3 -
               72*d1*d2^4*d3^3 - 18*d2^5*d3^3 + 16*d2^4*d3^4)/(3*DD^4)

rt/: rt[7] = (-3*d1^5 + 26*d1^4*d2 - 44*d1^3*d2^2 + 36*d1^2*d2^3 -
               14*d1*d2^4 + 2*d2^5 - 92*d1^3*d2*d3 + 180*d1^2*d2^2*d3 +
               88*d1*d2^3*d3 - 110*d2^4*d3 - 218*d1*d2^2*d3^2 +
               108*d2^3*d3^2)/(24*DD^3)

rl/: rl[2, 3, 7] =
           (-3*d1^7*d2 + 18*d1^6*d2^2 - 46*d1^5*d2^3 + 65*d1^4*d2^4 -
               55*d1^3*d2^5 + 28*d1^2*d2^6 - 8*d1*d2^7 + d2^8 -
               118*d1^5*d2^2*d3 + 284*d1^4*d2^3*d3 - 183*d1^3*d2^4*d3 -
               38*d1^2*d2^5*d3 + 58*d1*d2^6*d3 - 6*d2^7*d3 -
               568*d1^3*d2^3*d3^2 + 432*d1^2*d2^4*d3^2 +
               22*d1*d2^5*d3^2 + 14*d2^6*d3^2 - 300*d1*d2^4*d3^3 -
               14*d2^5*d3^3)/(18*DD^4*d1)

rl/: rl[1, 2, 7] =
           (3*d1^8 - 12*d1^7*d2 + 12*d1^6*d2^2 + 16*d1^5*d2^3 -
               50*d1^4*d2^4 + 52*d1^3*d2^5 - 28*d1^2*d2^6 + 8*d1*d2^7 -
               d2^8 - 18*d1^7*d3 + 198*d1^6*d2*d3 - 194*d1^5*d2^2*d3 -
               350*d1^4*d2^3*d3 + 498*d1^3*d2^4*d3 - 46*d1^2*d2^5*d3 -
               94*d1*d2^6*d3 + 6*d2^7*d3 + 48*d1^6*d3^2 -
               430*d1^5*d2*d3^2 + 1230*d1^4*d2^2*d3^2 +
               40*d1^3*d2^3*d3^2 - 960*d1^2*d2^4*d3^2 + 86*d1*d2^5*d3^2 -
               14*d2^6*d3^2 - 76*d1^5*d3^3 + 218*d1^4*d2*d3^3 -
               1096*d1^3*d2^2*d3^3 + 1224*d1^2*d2^3*d3^3 +
               228*d1*d2^4*d3^3 + 14*d2^5*d3^3 + 80*d1^4*d3^4 +
               132*d1^3*d2*d3^4 - 96*d1^2*d2^2*d3^4 - 372*d1*d2^3*d3^4 -
               58*d1^3*d3^5 - 122*d1^2*d2*d3^5 + 130*d1*d2^2*d3^5 -
               14*d2^3*d3^5 + 28*d1^2*d3^6 + 22*d1*d2*d3^6 +
               14*d2^2*d3^6 - 8*d1*d3^7 - 6*d2*d3^7 + d3^8)/(36*DD^4*d1)

lh/: lh[2, 3, 7] = -d2/(12*d1)

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

rf/: rf[8] = (-4*d1^6*d2*d3 + 24*d1^5*d2^2*d3 - 16*d1^4*d2^3*d3 -
               16*d1^3*d2^4*d3 + 24*d1^2*d2^5*d3 - 8*d1*d2^6*d3 -
               84*d1^4*d2^2*d3^2 + 168*d1^3*d2^3*d3^2 +
               72*d1^2*d2^4*d3^2 - 96*d1*d2^5*d3^2 - 176*d1^2*d2^3*d3^3 +
               104*d1*d2^4*d3^3)/DD^4

rt/: rt[8] = (d1^6 - 8*d1^5*d2 + 10*d1^4*d2^2 - 10*d1^2*d2^4 +
               8*d1*d2^5 - 2*d2^6 + 74*d1^4*d2*d3 - 192*d1^3*d2^2*d3 -
               24*d1^2*d2^3*d3 + 72*d1*d2^4*d3 + 4*d2^5*d3 +
               274*d1^2*d2^2*d3^2 - 80*d1*d2^3*d3^2 + 2*d2^4*d3^2 -
               4*d2^3*d3^3)/(6*DD^3*d1)

rl/: rl[2, 3, 8] =
           (4*d1^7*d2 - 26*d1^6*d2^2 + 72*d1^5*d2^3 - 110*d1^4*d2^4 +
               100*d1^3*d2^5 - 54*d1^2*d2^6 + 16*d1*d2^7 - 2*d2^8 +
               216*d1^5*d2^2*d3 - 568*d1^4*d2^3*d3 + 452*d1^3*d2^4*d3 -
               24*d1^2*d2^5*d3 - 88*d1*d2^6*d3 + 16*d2^7*d3 +
               1328*d1^3*d2^3*d3^2 - 1086*d1^2*d2^4*d3^2 -
               8*d1*d2^5*d3^2 - 44*d2^6*d3^2 + 352*d1*d2^4*d3^3 +
               48*d2^5*d3^3)/(9*DD^4*d1)

rl/: rl[1, 2, 8] =
           (-3*d1^8 + 16*d1^7*d2 - 32*d1^6*d2^2 + 24*d1^5*d2^3 +
               10*d1^4*d2^4 - 32*d1^3*d2^5 + 24*d1^2*d2^6 - 8*d1*d2^7 +
               d2^8 + 20*d1^7*d3 - 192*d1^6*d2*d3 + 180*d1^5*d2^2*d3 +
               392*d1^4*d2^3*d3 - 628*d1^3*d2^4*d3 + 192*d1^2*d2^5*d3 +
               44*d1*d2^6*d3 - 8*d2^7*d3 - 58*d1^6*d3^2 +
               396*d1^5*d2*d3^2 - 1374*d1^4*d2^2*d3^2 +
               80*d1^3*d2^3*d3^2 + 930*d1^2*d2^4*d3^2 + 4*d1*d2^5*d3^2 +
               22*d2^6*d3^2 + 96*d1^5*d3^3 - 176*d1^4*d2*d3^3 +
               1408*d1^3*d2^2*d3^3 - 1128*d1^2*d2^3*d3^3 -
               176*d1*d2^4*d3^3 - 24*d2^5*d3^3 - 100*d1^4*d3^4 -
               176*d1^3*d2*d3^4 - 156*d1^2*d2^2*d3^4 + 176*d1*d2^3*d3^4 +
               68*d1^3*d3^5 + 168*d1^2*d2*d3^5 - 4*d1*d2^2*d3^5 +
               24*d2^3*d3^5 - 30*d1^2*d3^6 - 44*d1*d2*d3^6 -
               22*d2^2*d3^6 + 8*d1*d3^7 + 8*d2*d3^7 - d3^8)/(9*DD^4*d1)

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

rf/: rf[18] = (2*d1^7 - 16*d1^6*d2 + 20*d1^5*d2^2 - 20*d1^3*d2^4 +
               16*d1^2*d2^5 - 4*d1*d2^6 + 56*d1^5*d2*d3 -
               192*d1^4*d2^2*d3 + 64*d1^3*d2^3*d3 + 80*d1^2*d2^4*d3 -
               48*d1*d2^5*d3 + 180*d1^3*d2^2*d3^2 - 176*d1^2*d2^3*d3^2 -
               12*d1*d2^4*d3^2 + 64*d1*d2^3*d3^3)/DD^4

rt/: rt[18] = (-20*d1^5 + 106*d1^4*d2 - 76*d1^3*d2^2 - 8*d1^2*d2^3 +
               20*d1*d2^4 - 2*d2^5 - 128*d1^3*d2*d3 + 128*d1^2*d2^2*d3 +
               16*d1*d2^3*d3 + 6*d2^4*d3 - 36*d1*d2^2*d3^2 - 4*d2^3*d3^2)/
         (3*DD^3*d1)

rl/: rl[2, 3, 18] =
           (-108*d1^6*d2 + 444*d1^5*d2^2 - 700*d1^4*d2^3 +
               520*d1^3*d2^4 - 180*d1^2*d2^5 + 28*d1*d2^6 - 4*d2^7 -
               972*d1^4*d2^2*d3 + 1360*d1^3*d2^3*d3 - 308*d1^2*d2^4*d3 -
               224*d1*d2^5*d3 + 36*d2^6*d3 - 768*d1^2*d2^3*d3^2 +
               364*d1*d2^4*d3^2 - 124*d2^5*d3^2 + 220*d2^4*d3^3)/
         (9*DD^4*d1)

rl/: rl[1, 2, 18] =
           (2*(39*d1^7 - 93*d1^6*d2 - 21*d1^5*d2^2 + 235*d1^4*d2^3 -
                     235*d1^3*d2^4 + 81*d1^2*d2^5 - 7*d1*d2^6 + d2^7 -
                     147*d1^6*d3 + 528*d1^5*d2*d3 - 291*d1^4*d2^2*d3 -
                     376*d1^3*d2^3*d3 + 239*d1^2*d2^4*d3 +
                     56*d1*d2^5*d3 - 9*d2^6*d3 + 201*d1^5*d3^2 -
                     777*d1^4*d2*d3^2 + 642*d1^3*d2^2*d3^2 -
                     6*d1^2*d2^3*d3^2 - 91*d1*d2^4*d3^2 + 31*d2^5*d3^2 -
                     115*d1^4*d3^3 + 304*d1^3*d2*d3^3 -
                     390*d1^2*d2^2*d3^3 - 55*d2^4*d3^3 + 25*d1^3*d3^4 +
                     85*d1^2*d2*d3^4 + 91*d1*d2^2*d3^4 + 55*d2^3*d3^4 -
                     9*d1^2*d3^5 - 56*d1*d2*d3^5 - 31*d2^2*d3^5 +
                     7*d1*d3^6 + 9*d2*d3^6 - d3^7))/(9*DD^4*d1)

sym[18]={2,3}
der[18]=2

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

rf/: rf[19] = (-8*d1^5*d2*d3 + 24*d1^4*d2^2*d3 + 24*d1^3*d2^3*d3 -
               56*d1^2*d2^4*d3 + 24*d1*d2^5*d3 - 72*d1^3*d2^2*d3^2 +
               96*d1^2*d2^3*d3^2 + 24*d1*d2^4*d3^2 - 48*d1*d2^3*d3^3)/DD^4

rt/: rt[19] = (d1^5 - d1^4*d2 - 10*d1^3*d2^2 + 16*d1^2*d2^3 -
               8*d1*d2^4 + d2^5 + 48*d1^3*d2*d3 - 76*d1^2*d2^2*d3 -
               16*d1*d2^3*d3 - 3*d2^4*d3 + 24*d1*d2^2*d3^2 + 2*d2^3*d3^2)/
         (3*DD^3*d1)

rl/: rl[2, 3, 19] =
           (6*d1^6*d2 - 24*d1^5*d2^2 + 36*d1^4*d2^3 - 24*d1^3*d2^4 +
               6*d1^2*d2^5 + 324*d1^4*d2^2*d3 - 576*d1^3*d2^3*d3 +
               206*d1^2*d2^4*d3 + 56*d1*d2^5*d3 - 4*d2^6*d3 +
               648*d1^2*d2^3*d3^2 - 112*d1*d2^4*d3^2 + 20*d2^5*d3^2 -
               40*d2^4*d3^3)/(9*DD^4*d1)

rl/: rl[1, 2, 19] =
           (2*(-6*d1^6*d2 + 24*d1^5*d2^2 - 36*d1^4*d2^3 + 24*d1^3*d2^4 -
                     6*d1^2*d2^5 - 3*d1^6*d3 - 114*d1^5*d2*d3 +
                     39*d1^4*d2^2*d3 + 264*d1^3*d2^3*d3 -
                     173*d1^2*d2^4*d3 - 14*d1*d2^5*d3 + d2^6*d3 +
                     12*d1^5*d3^2 + 201*d1^4*d2*d3^2 -
                     456*d1^3*d2^2*d3^2 - 36*d1^2*d2^3*d3^2 +
                     28*d1*d2^4*d3^2 - 5*d2^5*d3^2 - 18*d1^4*d3^3 -
                     24*d1^3*d2*d3^3 + 288*d1^2*d2^2*d3^3 +
                     10*d2^4*d3^3 + 12*d1^3*d3^4 - 70*d1^2*d2*d3^4 -
                     28*d1*d2^2*d3^4 - 10*d2^3*d3^4 - 3*d1^2*d3^5 +
                     14*d1*d2*d3^5 + 5*d2^2*d3^5 - d2*d3^6))/(9*DD^4*d1)

lh/: lh[2, 3, 19] = 1/(6*d1)

sym[19]={2,3}
der[19]=2

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

rf/: rf[20] = (-2*d1^7 + 14*d1^6*d2 - 12*d1^5*d2^2 - 10*d1^4*d2^3 +
               20*d1^3*d2^4 - 6*d1^2*d2^5 - 4*d1*d2^6 + 2*d2^7 -
               60*d1^5*d2*d3 + 198*d1^4*d2^2*d3 - 16*d1^3*d2^3*d3 -
               150*d1^2*d2^4*d3 + 72*d1*d2^5*d3 + 2*d2^6*d3 -
               216*d1^3*d2^2*d3^2 + 228*d1^2*d2^3*d3^2 +
               36*d1*d2^4*d3^2 - 18*d2^5*d3^2 - 104*d1*d2^3*d3^3 +
               14*d2^4*d3^3)/(3*DD^4)

rt/: rt[20] = (15*d1^4 - 68*d1^3*d2 + 24*d1^2*d2^2 + 36*d1*d2^3 -
               22*d2^4 + 96*d1^2*d2*d3 - 108*d1*d2^2*d3 - 16*d2^3*d3 +
               38*d2^2*d3^2)/(6*DD^3)

rl/: rl[2, 3, 20] =
           (40*d1^6*d2 - 152*d1^5*d2^2 + 210*d1^4*d2^3 - 120*d1^3*d2^4 +
               20*d1^2*d2^5 + 2*d2^7 + 402*d1^4*d2^2*d3 -
               572*d1^3*d2^3*d3 + 124*d1^2*d2^4*d3 + 100*d1*d2^5*d3 -
               14*d2^6*d3 + 408*d1^2*d2^3*d3^2 - 200*d1*d2^4*d3^2 +
               42*d2^5*d3^2 - 70*d2^4*d3^3)/(9*DD^4*d1)

rl/: rl[1, 2, 20] =
           (-27*d1^7 + 49*d1^6*d2 + 61*d1^5*d2^2 - 195*d1^4*d2^3 +
               135*d1^3*d2^4 - 13*d1^2*d2^5 - 9*d1*d2^6 - d2^7 +
               89*d1^6*d3 - 384*d1^5*d2*d3 + 189*d1^4*d2^2*d3 +
               400*d1^3*d2^3*d3 - 269*d1^2*d2^4*d3 - 32*d1*d2^5*d3 +
               7*d2^6*d3 - 91*d1^5*d3^2 + 591*d1^4*d2*d3^2 -
               594*d1^3*d2^2*d3^2 + 6*d1^2*d2^3*d3^2 + 109*d1*d2^4*d3^2 -
               21*d2^5*d3^2 + 15*d1^4*d3^3 - 172*d1^3*d2*d3^3 +
               414*d1^2*d2^2*d3^3 - 36*d1*d2^3*d3^3 + 35*d2^4*d3^3 +
               15*d1^3*d3^4 - 145*d1^2*d2*d3^4 - 91*d1*d2^2*d3^4 -
               35*d2^3*d3^4 + 7*d1^2*d3^5 + 68*d1*d2*d3^5 +
               21*d2^2*d3^5 - 9*d1*d3^6 - 7*d2*d3^6 + d3^7)/(9*DD^4*d1)

lh/: lh[2, 3, 20] = -1/(6*d1)

sym[20]={2,3}
der[20]=2

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

rf/: rf[21] = (-8*d1^6*d3 + 8*d1^5*d2*d3 + 48*d1^4*d2^2*d3 -
               112*d1^3*d2^3*d3 + 88*d1^2*d2^4*d3 - 24*d1*d2^5*d3 +
               24*d1^5*d3^2 - 144*d1^4*d2*d3^2 + 144*d1^3*d2^2*d3^2 +
               48*d1^2*d2^3*d3^2 - 72*d1*d2^4*d3^2 - 16*d1^4*d3^3 +
               192*d1^3*d2*d3^3 - 336*d1^2*d2^2*d3^3 + 128*d1*d2^3*d3^3 -
               16*d1^3*d3^4 + 16*d1^2*d2*d3^4 + 48*d1*d2^2*d3^4 +
               24*d1^2*d3^5 - 72*d1*d2*d3^5 - 8*d1*d3^6)/DD^4

rt/: rt[21] = (6*d1^5 - 26*d1^4*d2 + 44*d1^3*d2^2 - 36*d1^2*d2^3 +
               14*d1*d2^4 - 2*d2^5 + 66*d1^4*d3 - 92*d1^3*d2*d3 -
               8*d1^2*d2^2*d3 + 28*d1*d2^3*d3 + 6*d2^4*d3 -
               128*d1^3*d3^2 + 252*d1^2*d2*d3^2 - 72*d1*d2^2*d3^2 -
               4*d2^3*d3^2 + 32*d1^2*d3^3 + 4*d1*d2*d3^3 - 4*d2^2*d3^3 +
               26*d1*d3^4 + 6*d2*d3^4 - 2*d3^5)/(3*DD^3*d1)

rl/: rl[2, 3, 21] =
           -(-4*d1^7 + 20*d1^6*d2 - 40*d1^5*d2^2 + 40*d1^4*d2^3 -
                  20*d1^3*d2^4 + 4*d1^2*d2^5 + 44*d1^6*d3 -
                  400*d1^5*d2*d3 + 864*d1^4*d2^2*d3 - 624*d1^3*d2^3*d3 +
                  28*d1^2*d2^4*d3 + 96*d1*d2^5*d3 - 8*d2^6*d3 +
                  56*d1^5*d3^2 + 504*d1^4*d2*d3^2 - 1728*d1^3*d2^2*d3^2 +
                  1296*d1^2*d2^3*d3^2 - 168*d1*d2^4*d3^2 + 40*d2^5*d3^2 -
                  384*d1^4*d3^3 + 912*d1^3*d2*d3^3 - 240*d1^2*d2^2*d3^3 -
                  64*d1*d2^3*d3^3 - 80*d2^4*d3^3 + 436*d1^3*d3^4 -
                  948*d1^2*d2*d3^4 + 240*d1*d2^2*d3^4 + 80*d2^3*d3^4 -
                  140*d1^2*d3^5 - 96*d1*d2*d3^5 - 40*d2^2*d3^5 -
                  8*d1*d3^6 + 8*d2*d3^6)/(9*DD^4*d1)

rl/: rl[1, 3, 21] =
           -(4*d1^7 - 20*d1^6*d2 + 40*d1^5*d2^2 - 40*d1^4*d2^3 +
                  20*d1^3*d2^4 - 4*d1^2*d2^5 + 160*d1^6*d3 -
                  320*d1^5*d2*d3 - 36*d1^4*d2^2*d3 + 432*d1^3*d2^3*d3 -
                  280*d1^2*d2^4*d3 + 48*d1*d2^5*d3 - 4*d2^6*d3 -
                  284*d1^5*d3^2 + 1548*d1^4*d2*d3^2 -
                  1824*d1^3*d2^2*d3^2 + 624*d1^2*d2^3*d3^2 -
                  84*d1*d2^4*d3^2 + 20*d2^5*d3^2 - 144*d1^4*d3^3 -
                  336*d1^3*d2*d3^3 + 696*d1^2*d2^2*d3^3 -
                  32*d1*d2^3*d3^3 - 40*d2^4*d3^3 + 476*d1^3*d3^4 -
                  828*d1^2*d2*d3^4 + 120*d1*d2^2*d3^4 + 40*d2^3*d3^4 -
                  208*d1^2*d3^5 - 48*d1*d2*d3^5 - 20*d2^2*d3^5 -
                  4*d1*d3^6 + 4*d2*d3^6)/(9*DD^4*d1)

rl/: rl[1, 2, 21] =
           -(8*d1^7 - 40*d1^6*d2 + 80*d1^5*d2^2 - 80*d1^4*d2^3 +
                  40*d1^3*d2^4 - 8*d1^2*d2^5 + 116*d1^6*d3 +
                  80*d1^5*d2*d3 - 900*d1^4*d2^2*d3 + 1056*d1^3*d2^3*d3 -
                  308*d1^2*d2^4*d3 - 48*d1*d2^5*d3 + 4*d2^6*d3 -
                  340*d1^5*d3^2 + 1044*d1^4*d2*d3^2 - 96*d1^3*d2^2*d3^2 -
                  672*d1^2*d2^3*d3^2 + 84*d1*d2^4*d3^2 - 20*d2^5*d3^2 +
                  240*d1^4*d3^3 - 1248*d1^3*d2*d3^3 +
                  936*d1^2*d2^2*d3^3 + 32*d1*d2^3*d3^3 + 40*d2^4*d3^3 +
                  40*d1^3*d3^4 + 120*d1^2*d2*d3^4 - 120*d1*d2^2*d3^4 -
                  40*d2^3*d3^4 - 68*d1^2*d3^5 + 48*d1*d2*d3^5 +
                  20*d2^2*d3^5 + 4*d1*d3^6 - 4*d2*d3^6)/(9*DD^4*d1)

lh/: lh[2, 3, 21] = -2/(3*d1)

sym[21]={}
der[21]=2

(*------------------------------------------------------------*)

Null





==> anc/ffwl.m <==
(*
       	              W

     Laplace form of third-order form factors
            formulas (8.2)-(8.59)

		   Notation:

     d1 = box1, d2 = box2, d3 = box3

	         Infinity
		  / / /
		 | | |                   /
     Gamma    =  | | | d u1  d u2  d u3 |  ru[i] +
	  i      | | |                   \
		/ / /
		 0

				 \    u1 d1 + u2 d2 + u3 d3
		 + rd[i] + rt[i]  |  e
				 /



     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric


*)



ru[_]=0
rd[_]=0
rt[_]=0

(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

ru/: ru[9] =
           (10*u1^14*u2^10 + 40*u1^13*u2^11 + 3*u1^12*u2^12 -
               50*u1^14*u2^9*u3 - 250*u1^13*u2^10*u3 -
               1094*u1^12*u2^11*u3 - 30*u1^14*u2^8*u3^2 +
               250*u1^13*u2^9*u3^2 - 1700*u1^12*u2^10*u3^2 -
               2088*u1^11*u2^11*u3^2 + 240*u1^14*u2^7*u3^3 +
               4020*u1^13*u2^8*u3^3 + 7830*u1^12*u2^9*u3^3 +
               2910*u1^11*u2^10*u3^3 + 180*u1^14*u2^6*u3^4 +
               6900*u1^13*u2^7*u3^4 + 20070*u1^12*u2^8*u3^4 +
               11340*u1^11*u2^9*u3^4 - 2172*u1^10*u2^10*u3^4 -
               30*u1^14*u2^5*u3^5 + 5040*u1^13*u2^6*u3^5 +
               10176*u1^12*u2^7*u3^5 - 47400*u1^11*u2^8*u3^5 -
               160176*u1^10*u2^9*u3^5 - 1464*u1^12*u2^6*u3^6 -
               153500*u1^11*u2^7*u3^6 - 523172*u1^10*u2^8*u3^6 -
               377568*u1^9*u2^9*u3^6 - 371690*u1^10*u2^7*u3^7 -
               1452596*u1^9*u2^8*u3^7 - 330957*u1^8*u2^8*u3^8)/
           (540*(u1 + u2)^4*(u1 + u3)^4*(u2 + u3)^4*
               (u1*u2 + u1*u3 + u2*u3)^7)


rd/: rd[9] =
        d1*(1/(720*(u2 + u3)) +
               (-5*u1^3 + 20*u1^2*u2 - 2*u1*u2^2)/(180*(u1 + u2)^4))

rt/: rt[9] = d1^2/2160

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10 --  R1ij R2jk R3ki  --------------------*)

ru/: ru[10] = (u1^2*u2^2*u3^2)/(3*(u1*u2 + u1*u3 + u2*u3)^4)

rt/: rt[10] = - d1*d2/270 + d1^2/540

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

ru/: ru[11] =
           (-30*u1^6*u2^6*u3^2 - 190*u1^6*u2^5*u3^3 -
               215*u1^6*u2^4*u3^4 - 270*u1^5*u2^5*u3^4 -
               106*u1^6*u2^3*u3^5 - 505*u1^5*u2^4*u3^5 -
               28*u1^6*u2^2*u3^6 - 143*u1^5*u2^3*u3^6 -
               170*u1^4*u2^4*u3^6 - 8*u1^6*u2*u3^7 + 21*u1^5*u2^2*u3^7 -
               u1^6*u3^8 + 11*u1^5*u2*u3^8 + 60*u1^4*u2^2*u3^8 +
               30*u1^3*u2^3*u3^8 + 2*u1^5*u3^9 + 10*u1^4*u2*u3^9 +
               20*u1^3*u2^2*u3^9)/
         (90*(u1 + u3)^3*(u2 + u3)^3*(u1*u2 + u1*u3 + u2*u3)^5)

rd/: rd[11] =
           d3*(1/(120*(u1 + u2)) +
                       (-18*u1^4 - 103*u1^3*u3 - 57*u1^2*u3^2 -
                           33*u1*u3^3 - 13*u3^4)/(1080*(u1 + u3)^5)) +
           d1*(-u1^4 + 153*u1^3*u3 + 165*u1^2*u3^2 +
                           71*u1*u3^3 + 12*u3^4)/(1080*(u1 + u3)^5)

rt/: rt[11] = d3^2/540

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

ru/: ru[22] =
           (-3*u1^8*u2^6 - 3*u1^7*u2^7 - 3*u1^6*u2^8 - 18*u1^8*u2^5*u3 -
               39*u1^7*u2^6*u3 - 39*u1^6*u2^7*u3 - 18*u1^5*u2^8*u3 -
               45*u1^8*u2^4*u3^2 - 153*u1^7*u2^5*u3^2 -
               218*u1^6*u2^6*u3^2 - 164*u1^5*u2^7*u3^2 -
               51*u1^4*u2^8*u3^2 - 30*u1^8*u2^3*u3^3 -
               285*u1^7*u2^4*u3^3 - 617*u1^6*u2^5*u3^3 -
               644*u1^5*u2^6*u3^3 - 330*u1^4*u2^7*u3^3 -
               78*u1^3*u2^8*u3^3 - 435*u1^6*u2^4*u3^4 -
               1286*u1^5*u2^5*u3^4 - 996*u1^4*u2^6*u3^4 -
               403*u1^3*u2^7*u3^4 - 63*u1^2*u2^8*u3^4 -
               717*u1^4*u2^5*u3^5 - 845*u1^3*u2^6*u3^5 -
               239*u1^2*u2^7*u3^5 - 24*u1*u2^8*u3^5 -
               175*u1^2*u2^6*u3^6 - 42*u1*u2^7*u3^6 - 3*u2^8*u3^6 -
               2*u2^7*u3^7)/
         (90*(u1 + u2)*(u1 + u3)*(u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^6)

rt/: rt[22] = d2/270

sym[22]={2,3}
der[22]=2

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)

ru/: ru[23] =
           (6*u1^6*u2^4 + 3*u1^5*u2^5 + 28*u1^6*u2^3*u3 +
               58*u1^5*u2^4*u3 + 42*u1^6*u2^2*u3^2 + 152*u1^5*u2^3*u3^2 +
               110*u1^4*u2^4*u3^2 + 24*u1^6*u2*u3^3 +
               124*u1^5*u2^2*u3^3 + 300*u1^4*u2^3*u3^3 + 4*u1^6*u3^4 +
               24*u1^5*u2*u3^4 + 60*u1^4*u2^2*u3^4 + 40*u1^3*u2^3*u3^4)/
         (90*(u1 + u2)*(u1*u2 + u1*u3 + u2*u3)^5)

rt/: rt[23] = -d3/135

sym[23]={1,2}
der[23]=2

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

ru/: ru[24] =
           (2*u1^3*u2^5 + 10*u1^3*u2^4*u3 + 8*u1^2*u2^5*u3 +
               20*u1^3*u2^3*u3^2 + 32*u1^2*u2^4*u3^2 + 8*u1*u2^5*u3^2 +
               24*u1^2*u2^3*u3^3 + 16*u1*u2^4*u3^3 + 2*u2^5*u3^3 +
               u2^4*u3^4)/(30*(u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^4)

rt/: rt[24] = -d1/540

sym[24]={2,3}
der[24]=2

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

ru/: ru[25] =
           (2*u1^6*u2^3 + 10*u1^6*u2^2*u3 + 12*u1^5*u2^3*u3 +
               20*u1^5*u2^2*u3^2 + 30*u1^4*u2^3*u3^2 + 10*u1^3*u2^3*u3^3)/
         (15*(u1 + u2)*(u1 + u3)*(u1*u2 + u1*u3 + u2*u3)^4)

rt/: rt[25] = -d1/270 + d2/135

sym[25]={2,3}
der[25]=2

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

ru/: ru[27] =
           (u1^5*u2^5 + 10*u1^5*u2^4*u3 + 50*u1^5*u2^3*u3^2 +
               20*u1^4*u2^4*u3^2 + 62*u1^5*u2^2*u3^3 +
               210*u1^4*u2^3*u3^3 + 22*u1^5*u2*u3^4 +
               100*u1^4*u2^2*u3^4 + 150*u1^3*u2^3*u3^4 + 2*u1^5*u3^5 +
               10*u1^4*u2*u3^5 + 20*u1^3*u2^2*u3^5)/
         (540*(u1*u2 + u1*u3 + u2*u3)^5)

sym[27]={1,2}
der[27]=4

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

ru/: ru[28] =
           (2*u1^4*u2^4 + 16*u1^4*u2^3*u3 + 6*u1^4*u2^2*u3^2 +
               24*u1^3*u2^3*u3^2 - 8*u1^4*u2*u3^3 - 24*u1^3*u2^2*u3^3 -
               2*u1^4*u3^4 - 8*u1^3*u2*u3^4 - 6*u1^2*u2^2*u3^4)/
         (135*(u1*u2 + u1*u3 + u2*u3)^4)


sym[28]={1,2}
der[28]=4

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

ru/: ru[29] = (-(u1^4*u2^4*u3) - 4*u1^4*u2^3*u3^2  -
             4*u1^4*u2^2*u3^3 - 4*u1^3*u2^3*u3^3)/
              (45*(u1*u2 + u1*u3 + u2*u3)^4)

sym[29]={}
der[29]=6
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

ru/: ru[1] = 1/(3*(u1*u2 + u1*u3 + u2*u3))

sym[1]={}
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

ru/: ru[2] = (4*u1^2*u2^2*u3^2)/(3*(u1*u2 + u1*u3 + u2*u3)^4)

rd/: rd[2] = d1/(3*(u2 + u3))

sym[2]={}
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

ru/: ru[12] =
           (u1^4*u2^3 + 3*u1^4*u2^2*u3 + 4*u1^3*u2^3*u3 +
               3*u1^4*u2*u3^2 + 12*u1^3*u2^2*u3^2 + 9*u1^2*u2^3*u3^2 +
               u1^4*u3^3 + 4*u1^3*u2*u3^3 + 9*u1^2*u2^2*u3^3 +
               6*u1*u2^3*u3^3)/
         (3*(u1 + u2)*(u1 + u3)*(u1*u2 + u1*u3 + u2*u3)^3)

sym[12]={}
der[12]=2

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

ru/: ru[4] =
           (u1^4*u2^4 - 10*u1^4*u2^3*u3 + 6*u1^4*u2^2*u3^2 +
               6*u1^3*u2^3*u3^2 + 14*u1^4*u2*u3^3 + 6*u1^3*u2^2*u3^3 -
               4*u1^4*u3^4 + 20*u1^3*u2*u3^4 - 12*u1^2*u2^2*u3^4)/
         (36*(u1*u2 + u1*u3 + u2*u3)^5)

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

ru/: ru[5] =
           (3*u1^3*u2^3*u3^2 + 10*u1^3*u2^2*u3^3 + 5*u1^3*u2*u3^4 +
               6*u1^2*u2^2*u3^4 + u1^3*u3^5 + 3*u1^2*u2*u3^5)/
         (6*(u1 + u3)^2*(u2 + u3)^2*(u1*u2 + u1*u3 + u2*u3)^3)

rd/: rd[5] = -d1/(6*(u1 + u3))

rt/: rt[5] = -(d1*d3)/4 + d3^2/24

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

ru/: ru[15] =
        (u1^2*u2^3*u3^2 + u1^2*u2^2*u3^3 - 2*u1*u2^3*u3^3)/
         (3*(u1*u2 + u1*u3 + u2*u3)^4)

sym[15]={}
der[15]=2

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

ru/: ru[16] =
        (-2*u1^3*u2*u3 - 2*u1^3*u3^2 - 6*u1^2*u2*u3^2)/
         (3*(u1*u2 + u1*u3 + u2*u3)^3)

rt/: rt[16] = -d3/6

sym[16]={1,2}
der[16]=2

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

ru/: ru[26] =
        (u1^3*u2^3 + 6*u1^3*u2^2*u3 + 4*u1^3*u2*u3^2 + 6*u1^2*u2^2*u3^2)/
         (6*(u1*u2 + u1*u3 + u2*u3)^3)

sym[26]={1,2}
der[26]=4

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

ru/: ru[6] =
        (-(u1^2*u2^2) + 2*u1^2*u2*u3 - 2*u1^2*u3^2 + 4*u1*u2*u3^2)/
         (6*(u1*u2 + u1*u3 + u2*u3)^3)

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

ru/: ru[17] = (u2^2*u3^2)/((u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^2)

sym[17]={}
der[17]=2

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

ru/: ru[13] = (2*u2*u3)/((u2 + u3)*(u1*u2 + u1*u3 + u2*u3))

sym[13]={}
der[13]=2

(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

ru/: ru[14] = (2*u1*u2*u3)/(u1*u2 + u1*u3 + u2*u3)^2

sym[14]={}
der[14]=2

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

ru/: ru[3] = (2*u1*u2*u3^2)/(u1*u2 + u1*u3 + u2*u3)^3

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

ru/: ru[7] =
           (-8*u1^4*u2^5*u3 + 16*u1^4*u2^4*u3^2 - 4*u1^3*u2^5*u3^2 +
               24*u1^4*u2^3*u3^3 - 12*u1^3*u2^4*u3^3 - 4*u1^2*u2^5*u3^3 -
               4*u1^2*u2^4*u3^4 - 10*u1*u2^5*u3^4 - u2^5*u3^5)/
         (12*(u2 + u3)^2*(u1*u2 + u1*u3 + u2*u3)^5)

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

ru/: ru[8] =
           (-4*u1^3*u2^7*u3^2 + 20*u1^3*u2^6*u3^3 - 4*u1^2*u2^7*u3^3 +
               80*u1^3*u2^5*u3^4 + 24*u1^2*u2^6*u3^4 +
               28*u1^2*u2^5*u3^5 + 20*u1*u2^6*u3^5 + 2*u2^6*u3^6)/
         ((u2 + u3)^4*(u1*u2 + u1*u3 + u2*u3)^5)

rd/: rd[8] = (d2*(-u2^2 - 4*u2*u3 - u3^2))/(3*(u2 + u3)^3)

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

ru/: ru[18] =
           (-2*u1^4*u2^3 - 10*u1^4*u2^2*u3 - 8*u1^3*u2^3*u3 -
               16*u1^3*u2^2*u3^2 - 18*u1^2*u2^3*u3^2 - 6*u1*u2^3*u3^3)/
         (3*(u1*u2 + u1*u3 + u2*u3)^4)

sym[18]={2,3}
der[18]=2

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

ru/: ru[19] =
           (2*u1^4*u2^4 + 12*u1^4*u2^3*u3 + 8*u1^3*u2^4*u3 +
               10*u1^4*u2^2*u3^2 + 40*u1^3*u2^3*u3^2 +
               12*u1^2*u2^4*u3^2 + 12*u1^2*u2^3*u3^3 + 8*u1*u2^4*u3^3 +
               u2^4*u3^4)/(6*(u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^4)

sym[19]={2,3}
der[19]=2

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

ru/: ru[20] =
           (-4*u1^3*u2^4*u3 - 2*u1^2*u2^4*u3^2 - 2*u1^2*u2^3*u3^3 -
               u2^4*u3^4)/(6*(u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^4)

sym[20]={2,3}
der[20]=2

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

ru/: ru[21] =
           (-2*u1^4*u2^4 - 12*u1^4*u2^3*u3 - 8*u1^3*u2^4*u3 -
               20*u1^4*u2^2*u3^2 - 40*u1^3*u2^3*u3^2 -
               24*u1^2*u2^4*u3^2 - 12*u1^4*u2*u3^3 - 40*u1^3*u2^2*u3^3 -
               36*u1^2*u2^3*u3^3 - 8*u1*u2^4*u3^3 - 2*u1^4*u3^4 -
               8*u1^3*u2*u3^4 - 12*u1^2*u2^2*u3^4 - 8*u1*u2^3*u3^4 -
               2*u2^4*u3^4)/(3*(u2 + u3)*(u1*u2 + u1*u3 + u2*u3)^4)

sym[21]={}
der[21]=2

(*------------------------------------------------------------*)

Null




==> anc/ffws.m <==
(*

       	              W

     Spectral form of third-order form factors
             formulas (9.6)-(9.64)

		   Notation:

     d1 = box1, d2 = box2, d3 = box3

               Infinity
		  /
		 |    2  -6
     Gamma    =  | d y  y   rmcc[i] S1 S2 S3
	  i      |
		/
		 0

             3   Infinity
           ____     /
           \        |    2  -4  d[m]
        +   >       | d y  y    ---- rdcc[m,n,i] Sm Sk
           /        |           d[n]            
           ~~~~    /
          m=n=1     0

             3   Infinity
           ____     /
           \        |    2  -4  
        +   >       | d y  y    rdic[m,n,i] Sm Sn
           /        |                       
           ~~~~    /
       m=n=1, m<n   0


     d[1]=d1  d[2]=d2  d[3]=d3


     der[i] = number of derivatives of i'th structure
     cyc[i] = True  -  i'th structure possess cyclic symmetry
     sym[i] = {} - i'th structure possess no symmetry
	    = {1,2} - i'th structure is 1-2 symmetric
	    = {2,3} - i'th structure is 2-3 symmetric
	    = {1,2,3} - i'th structure is 1-2-3 symmetric

*)

cyc[_]=False
tr[_]=0
rmcc[_]=0
rdcc[_,_,_]=0
rdic[_,_,_]=0
cov[i_]=1

(*-----  Structure 9 --  R1 R2 R3  --------------------------*)

rmcc/: rmcc[9] =
   (-208*C1*C2)/9 + (14408*C1^2*C2)/135 - (12836*C1^3*C2)/135 +
    (1060*C1^4*C2)/27 - (172*C1^5*C2)/27 + (4*C1^6*C2)/135 -
    (4468*C1^2*C2^2)/45 + (18556*C1^3*C2^2)/135 - (124*C1^4*C2^2)/3 +
    (188*C1^5*C2^2)/45 + (4*C1^6*C2^2)/27 - (536*C1^3*C2^3)/15 +
    (2032*C1^4*C2^3)/135 - (8*C1^5*C2^3)/9 - (28*C1^4*C2^4)/27 +
    (616*C1*C2*C3)/45 - (19436*C1^2*C2*C3)/405 + (23132*C1^3*C2*C3)/405 -
    (2524*C1^4*C2*C3)/81 + (172*C1^5*C2*C3)/27 - (8*C1^6*C2*C3)/15 +
    (224*C1^2*C2^2*C3)/27 - (472*C1^3*C2^2*C3)/15 + (6212*C1^4*C2^2*C3)/405 -
    (188*C1^5*C2^2*C3)/135 + (556*C1^3*C2^3*C3)/81 - 4*C1^4*C2^3*C3 +
    (16*C1^5*C2^3*C3)/45 + (8*C1^4*C2^4*C3)/45 + (5968*C1^2*C2^2*C3^2)/405 -
    (2624*C1^3*C2^2*C3^2)/405 - (244*C1^4*C2^2*C3^2)/405 +
    (76*C1^3*C2^3*C3^2)/405 + (8*C1^4*C2^3*C3^2)/45 + (16*C1^3*C2^3*C3^3)/135

rdcc/: rdcc[1, 2, 9] =
   -(C1*C3)/45 + (17*C1^2*C3)/135 + (C1^3*C3)/135 + (C1*C3^2)/270 -
    (C1^2*C3^2)/5 - (C1^3*C3^2)/135 + (C1*C3^3)/27 + (2*C1^2*C3^3)/27 -
    (C1*C3^4)/54

rdic/: rdic[1, 2, 9] = 1/720

tr[9] = -d1/(2160*d2*d3)

sym[9]={1,2,3}
der[9]=0

(*-----  Structure 10 --  R1ij R2jk R3ki  --------------------*)

rmcc/: rmcc[10] =
   (64*C1*C2*C3)/9 - (64*C1^2*C2*C3)/3 + (64*C1^2*C2^2*C3)/3 -
    (64*C1^2*C2^2*C3^2)/9

tr/: tr[10] = 1/(270*d3) - d1/(540*d2*d3)

sym[10]={1,2,3}
der[10]=0

(*-----  Structure 11 --  R1ij R2ij R3  ----------------------*)

rmcc/: rmcc[11] =
   (1888*C1*C3)/135 - (848*C1^2*C3)/27 + (3008*C1^3*C3)/135 -
    (592*C1^4*C3)/135 - (32*C1^5*C3)/135 - (464*C1*C2*C3)/405 +
    (1304*C1^2*C2*C3)/405 - (1796*C1^3*C2*C3)/405 + (28*C1^4*C2*C3)/405 +
    (16*C1^5*C2*C3)/45 + (952*C1^2*C2^2*C3)/405 - (56*C1^3*C2^2*C3)/81 +
    (16*C1^4*C2^2*C3)/81 + (4*C1^3*C2^3*C3)/135 - (76*C1^4*C2^3*C3)/405 -
    (176*C1*C3^2)/9 + (5104*C1^2*C3^2)/135 - (3488*C1^3*C3^2)/135 +
    (544*C1^4*C3^2)/135 + (64*C1^5*C3^2)/135 + (248*C1*C2*C3^2)/135 -
    (2984*C1^2*C2*C3^2)/405 + (166*C1^3*C2*C3^2)/27 + (94*C1^4*C2*C3^2)/81 -
    (16*C1^5*C2*C3^2)/45 + (1276*C1^2*C2^2*C3^2)/405 -
    (446*C1^3*C2^2*C3^2)/135 + (10*C1^4*C2^2*C3^2)/81 +
    (52*C1^3*C2^3*C3^2)/135 + (1328*C1*C3^3)/135 - (1648*C1^2*C3^3)/135 +
    (1168*C1^3*C3^3)/135 - (16*C1^4*C3^3)/45 - (32*C1^5*C3^3)/135 -
    (1396*C1*C2*C3^3)/405 + (254*C1^2*C2*C3^3)/135 - (394*C1^3*C2*C3^3)/405 -
    (16*C1^4*C2*C3^3)/27 - (26*C1^2*C2^2*C3^3)/15 +
    (386*C1^3*C2^2*C3^3)/405 - (32*C1*C3^4)/15 + (112*C1^2*C3^4)/135 -
    (16*C1^3*C3^4)/9 + (32*C1*C2*C3^4)/15 + (32*C1^2*C2*C3^4)/45 +
    (32*C1^3*C3^5)/135 - (32*C1*C2*C3^5)/135 - (32*C1^2*C2*C3^5)/135

rdcc/: rdcc[1, 2, 11] =
   (-7*C1*C3)/20 + (3289*C1^2*C3)/6480 - (49*C1^3*C3)/270 +
    (191*C1^4*C3)/6480 - (C1^5*C3)/540 + (3049*C1*C3^2)/6480 -
    (3949*C1^2*C3^2)/6480 + (307*C1^3*C3^2)/2160 - (71*C1^4*C3^2)/6480 -
    (1213*C1*C3^3)/6480 + (157*C1^2*C3^3)/720 - (11*C1^3*C3^3)/432 +
    (143*C1*C3^4)/6480 - (17*C1^2*C3^4)/720 + (C1*C3^5)/6480

rdcc/: rdcc[3, 1, 11] =
   (149*C2*C3)/540 - (1973*C2^2*C3)/6480 + (767*C2^3*C3)/6480 -
    (163*C2^4*C3)/6480 + (13*C2^5*C3)/6480 - (2573*C2*C3^2)/6480 +
    (2009*C2^2*C3^2)/6480 - (41*C2^3*C3^2)/720 + (11*C2^4*C3^2)/2160 +
    (227*C2*C3^3)/1080 - (263*C2^2*C3^3)/2160 + (19*C2^3*C3^3)/2160 -
    (283*C2*C3^4)/6480 + (103*C2^2*C3^4)/6480 + (C2*C3^5)/360

rdic/: rdic[1, 2, 11] = 1/120

tr/: tr[11] = -d3/(540*d1*d2)

sym[11]={1,2}
der[11]=0

(*-----  Structure 22 --  R1ij DiR2 DjR3  --------------------*)

cov[221] = 1/d1
cov[222] = 1/d3

rmcc/: rmcc[221] =
   (2816*C1*C2*C3)/135 - 32*C1^2*C2*C3 + (1504*C1^3*C2*C3)/135 -
    (5888*C1*C2^2*C3)/135 + (7712*C1^2*C2^2*C3)/135 - (608*C1^3*C2^2*C3)/45 +
    (3392*C1*C2^3*C3)/135 - (4352*C1^2*C2^3*C3)/135 + (64*C1^3*C2^3*C3)/9 -
    (32*C1*C2^5*C3)/135 + (32*C1^2*C2^5*C3)/135 + (3584*C1*C2^2*C3^2)/135 -
    (4672*C1^2*C2^2*C3^2)/135 + (1088*C1^3*C2^2*C3^2)/135 -
    (256*C1*C2^3*C3^2)/135 + (256*C1^2*C2^3*C3^2)/135 +
    (32*C1*C2^3*C3^3)/135 - (32*C1^2*C2^3*C3^3)/135

rmcc/: rmcc[222] =
   (1216*C1*C2*C3)/45 - (32*C1^2*C2*C3)/9 - (512*C1^3*C2*C3)/135 -
    (2176*C1*C2^2*C3)/45 + (1136*C1^2*C2^2*C3)/45 - (16*C1^3*C2^2*C3)/9 +
    (3632*C1*C2^3*C3)/135 - (928*C1^2*C2^3*C3)/135 + (112*C1^3*C2^3*C3)/135 -
    (16*C1*C2^4*C3)/3 + (176*C1^2*C2^4*C3)/135 - (32*C1*C2^5*C3)/135 -
    (3776*C1*C2*C3^2)/135 - (64*C1^2*C2*C3^2)/5 + (448*C1^3*C2*C3^2)/45 +
    (8464*C1*C2^2*C3^2)/135 - (704*C1^2*C2^2*C3^2)/27 +
    (16*C1^3*C2^2*C3^2)/27 - (4192*C1*C2^3*C3^2)/135 +
    (272*C1^2*C2^3*C3^2)/45 - (16*C1^3*C2^3*C3^2)/135 +
    (752*C1*C2^4*C3^2)/135 - (176*C1^2*C2^4*C3^2)/135 +
    (32*C1*C2^5*C3^2)/135 - (64*C1*C2*C3^3)/45 + (896*C1^2*C2*C3^3)/45 -
    (992*C1^3*C2*C3^3)/135 - (1744*C1*C2^2*C3^3)/135 -
    (176*C1^2*C2^2*C3^3)/135 + (256*C1^3*C2^2*C3^3)/135 +
    (112*C1*C2^3*C3^3)/27 + (112*C1^2*C2^3*C3^3)/135 -
    (32*C1^3*C2^3*C3^3)/45 - (32*C1*C2^4*C3^3)/135 + (64*C1*C2*C3^4)/27 -
    (32*C1^2*C2*C3^4)/9 + (32*C1^3*C2*C3^4)/27 - (64*C1*C2^2*C3^4)/45 +
    (32*C1^2*C2^2*C3^4)/15 - (32*C1^3*C2^2*C3^4)/45

rdic/: rdic[2, 3, 221] = 1/90
rdic/: rdic[1, 2, 222] = 1/30

tr[22] = -1/(270*d1*d3)

sym[22]={2,3}
der[22]=0
sym[221]={2,3}
sym[222]={}
der[221]=der[222]=0

(*-----  Structure 23 --  DiR1aj DjR2ai R3  ------------------*)

cov[23] = 1/d1

rmcc/: rmcc[23] =
   (-384*C1*C2)/5 + (32672*C1^2*C2)/135 - (39008*C1^3*C2)/135 +
    (7456*C1^4*C2)/45 - (736*C1^5*C2)/15 + (1024*C1^6*C2)/135 -
    (64*C1^7*C2)/135 + (8864*C1*C2^2)/135 - (22144*C1^2*C2^2)/135 +
    (3616*C1^3*C2^2)/27 - (192*C1^4*C2^2)/5 + (128*C1^5*C2^2)/45 -
    (544*C1*C2^3)/27 + (1856*C1^2*C2^3)/45 - (2848*C1^3*C2^3)/135 -
    (128*C1^4*C2^3)/135 + (128*C1^5*C2^3)/135 + (128*C1*C2^4)/27 -
    (256*C1^2*C2^4)/27 + (128*C1^3*C2^4)/27 - (64*C1*C2^5)/135 +
    (128*C1^2*C2^5)/135 - (64*C1^3*C2^5)/135 + (5504*C1*C2*C3)/135 -
    (12928*C1^2*C2*C3)/135 + (2048*C1^3*C2*C3)/27 - (3328*C1^4*C2*C3)/135 +
    (512*C1^5*C2*C3)/135 - (2624*C1*C2^2*C3)/45 + (10304*C1^2*C2^2*C3)/135 -
    (320*C1^3*C2^2*C3)/27 - (896*C1^4*C2^2*C3)/135 + (64*C1^5*C2^2*C3)/135 +
    (5248*C1*C2^3*C3)/135 - (6016*C1^2*C2^3*C3)/135 + (64*C1^3*C2^3*C3)/15 +
    (64*C1^4*C2^3*C3)/45 - (256*C1*C2^4*C3)/27 + (256*C1^2*C2^4*C3)/27 +
    (128*C1*C2^5*C3)/135 - (128*C1^2*C2^5*C3)/135 + (128*C1*C2*C3^2)/9 -
    (4256*C1^2*C2*C3^2)/135 + (2528*C1^3*C2*C3^2)/135 -
    (224*C1^4*C2*C3^2)/135 + (32*C1^5*C2*C3^2)/135 + (32*C1*C2^2*C3^2)/27 +
    (128*C1^2*C2^2*C3^2)/15 - (1312*C1^3*C2^2*C3^2)/135 -
    (608*C1*C2^3*C3^2)/135 + (128*C1^2*C2^3*C3^2)/45 +
    (224*C1^3*C2^3*C3^2)/135 - (1472*C1*C2*C3^3)/135 +
    (1792*C1^2*C2*C3^3)/135 - (64*C1^3*C2*C3^3)/27 + (64*C1*C2^2*C3^3)/15 -
    (128*C1^2*C2^2*C3^3)/27 + (64*C1^3*C2^2*C3^3)/135 -
    (64*C1*C2^3*C3^3)/45 + (64*C1^2*C2^3*C3^3)/45 + (64*C1*C2*C3^4)/27 -
    (128*C1^2*C2*C3^4)/45 + (64*C1^3*C2*C3^4)/135 - (64*C1*C2^2*C3^4)/135 +
    (64*C1^2*C2^2*C3^4)/135

tr/: tr[23] = 1/(135*d1*d2)

sym[23]={}
der[23]=0

(*-----  Structure 24 --  R1ij DiR2ac DjR3ac  ----------------*)

cov[24] = 1/d2

rmcc/: rmcc[24] =
   (64*C2*C3)/45 - (896*C1*C2*C3)/135 - (416*C1^2*C2*C3)/135 +
    (64*C1^4*C2*C3)/45 - (64*C2^2*C3)/45 + (32*C1*C2^2*C3)/5 +
    (416*C1^2*C2^2*C3)/135 - (64*C1^4*C2^2*C3)/45 - (64*C2^3*C3)/45 +
    (32*C1*C2^3*C3)/135 + (64*C2^4*C3)/45 + (64*C2*C3^2)/45 -
    (416*C1*C2*C3^2)/135 - (128*C2^2*C3^2)/45 + (416*C1*C2^2*C3^2)/135 +
    (64*C2^3*C3^2)/45 + (64*C1*C2*C3^3)/45 - (64*C1^2*C2*C3^3)/45 -
    (64*C1*C2^2*C3^3)/45 + (64*C1^2*C2^2*C3^3)/45

tr/: tr[24] = 1/(540*d2*d3)

sym[24]={}
der[24]=0

(*-----  Structure 25 --  R1ij DaR2ic DcR3ja  ----------------*)

cov[25]=1/d1

rmcc/: rmcc[25] =
   (-640*C1*C2)/27 + (12224*C1^2*C2)/135 - (5632*C1^3*C2)/45 +
    (3392*C1^4*C2)/45 - (512*C1^5*C2)/27 + (256*C1^6*C2)/135 +
    (64*C1*C2^2)/5 - (3968*C1^2*C2^2)/135 + (2752*C1^3*C2^2)/135 -
    (512*C1^4*C2^2)/135 + (512*C1*C2^3)/135 - (256*C1^2*C2^3)/27 +
    (1024*C1^3*C2^3)/135 - (256*C1^4*C2^3)/135 + (448*C1*C2*C3)/15 -
    (7424*C1^2*C2*C3)/135 + (3392*C1^3*C2*C3)/135 + (256*C1^4*C2*C3)/135 -
    (256*C1^5*C2*C3)/135 - (2816*C1*C2^2*C3)/45 + (1024*C1^2*C2^2*C3)/15 -
    (256*C1^3*C2^2*C3)/135 - (512*C1^4*C2^2*C3)/135 + (256*C1*C2^3*C3)/9 -
    (512*C1^2*C2^3*C3)/15 + (256*C1^3*C2^3*C3)/45 + (256*C1*C2^2*C3^2)/15 -
    (256*C1^2*C2^2*C3^2)/15 - (256*C1*C2^3*C3^2)/45 + (256*C1^2*C2^3*C3^2)/45

tr[25] = -1/(135*d1*d3) + 1/(270*d2*d3)

sym[25]={2,3}
der[25]=0

(*-----  Structure 27 --  DaDbR1ij DiDjR2ab R3  ---------------*)

cov[27] = 1/d1/d2

rmcc/: rmcc[27] =
   (512*C1*C2*C3)/135 - (2176*C1^2*C2*C3)/135 + (448*C1^3*C2*C3)/45 -
    (128*C1^4*C2*C3)/135 - (64*C1^5*C2*C3)/135 + (2368*C1^2*C2^2*C3)/135 -
    (3104*C1^3*C2^2*C3)/135 + (448*C1^4*C2^2*C3)/135 + (32*C1^5*C2^2*C3)/45 +
    (224*C1^3*C2^3*C3)/27 - (448*C1^4*C2^3*C3)/135 - (32*C1^5*C2^3*C3)/135 +
    (64*C1^4*C2^4*C3)/135 + (128*C1*C2*C3^2)/45 - (128*C1^2*C2*C3^2)/15 +
    (128*C1^3*C2*C3^2)/45 + (32*C1^2*C2^2*C3^2)/5 - (64*C1^3*C2^2*C3^2)/15 +
    (32*C1^3*C2^3*C3^2)/45 - (128*C1*C2*C3^3)/135 + (128*C1^2*C2*C3^3)/45 -
    (128*C1^3*C2*C3^3)/135 - (32*C1^2*C2^2*C3^3)/15 +
    (64*C1^3*C2^2*C3^3)/45 - (32*C1^3*C2^3*C3^3)/135

tr/: tr[27] = -1/(540*d1*d2*d3)

sym[27]={1,2}
der[27]=0

(*-----  Structure 28 --  DiR1am DjR2bm DaDbR3ij  -------------*)

cov[28] = 1/d1/d2

rmcc/: rmcc[28] =
   (512*C1*C2*C3)/45 - (512*C1^2*C2*C3)/15 + (512*C1^3*C2*C3)/45 +
    (128*C1^2*C2^2*C3)/5 - (256*C1^3*C2^2*C3)/15 + (128*C1^3*C2^3*C3)/45 -
    (512*C1*C2*C3^2)/45 + (512*C1^2*C2*C3^2)/15 - (512*C1^3*C2*C3^2)/45 -
    (128*C1^2*C2^2*C3^2)/5 + (256*C1^3*C2^2*C3^2)/15 - (128*C1^3*C2^3*C3^2)/45


tr/: tr[28] = 1/(135*d1*d2*d3)

sym[28]={1,2}
der[28]=0

(*-----  Structure 29 --  DaDbR1mn DmDnR2ij DiDjR3ab  --------*)

cov[29] = 1/d1/d2/d3

rmcc/: rmcc[29] =
(512*C1*C2*C3)/135 - (256*C1^2*C2*C3)/15 + (256*C1^3*C2*C3)/45 +
(128*C1^2*C2^2*C3)/5 - (128*C1^3*C2^2*C3)/15 - (128*C1^2*C2^3*C3)/15 +
(128*C1^3*C2^3*C3)/45 - (64*C1^2*C2^2*C3^2)/5 + (64*C1^3*C2^2*C3^2)/5 -
(64*C1^3*C2^3*C3^2)/15 + (64*C1^3*C2^3*C3^3)/135

sym[29]={}   (* cycle *)
der[29]=0
cyc[29]=True

(*-----  Structure 1 --  P1 P2 P3  --------------------------*)

rmcc/: rmcc[1] = (128*C1*C2*C3)/3

sym[1]={}   (* cycle *)
der[1]=0
cyc[1]=True

(*-----  Structure 2 --  RR1ma RR2ab RR3bm  -----------------*)

rmcc/: rmcc[2] =
   (256*C1*C2*C3)/9 - (256*C1^2*C2*C3)/3 +
    (256*C1^2*C2^2*C3)/3 - (256*C1^2*C2^2*C3^2)/9

rdic/: rdic[1, 2, 2] = 1/3

sym[2]={}   (* cycle *)  (* {1,2,3} eff *)
der[2]=0
cyc[2]=True

(*-----  Structure 12 --  RR1ab DiRR2ia DjRR3jb  -------------*)

cov[12] = 1/d1

rmcc/: rmcc[12] =
   (-128*C1*C2)/3 + (256*C1^2*C2)/3 - (128*C1^3*C2)/3 - (128*C1*C3)/3 +
    (256*C1^2*C3)/3 - (128*C1^3*C3)/3 - (512*C1*C2*C3)/3 +
    (1280*C1^2*C2*C3)/3 - (1024*C1^3*C2*C3)/3 + (256*C1^4*C2*C3)/3

sym[12]={}
der[12]=0

(*-----  Structure 4 --  R1 R2 P3  --------------------------*)

rmcc/: rmcc[4] =
   (352*C1*C2*C3)/27 - (160*C1^2*C2*C3)/9 - (32*C1^3*C2*C3)/27 -
    (304*C1^2*C2^2*C3)/27 + (704*C1^3*C2^2*C3)/27 - (16*C1^3*C2^3*C3)/3 -
    (416*C1*C2*C3^2)/27 + (544*C1^2*C2*C3^2)/27 - (32*C1^3*C2*C3^2)/3 +
    (352*C1^2*C2^2*C3^2)/27 - (32*C1^3*C2^2*C3^2)/3

sym[4]={1,2}
der[4]=0

(*-----  Structure 5 --  R1mn R2mn P3  ----------------------*)

rmcc/: rmcc[5] =
   (-64*C1*C3)/3 + (128*C1^2*C3)/3 - (64*C1^3*C3)/3 + (128*C1*C2*C3)/9 -
    (256*C1^2*C2*C3)/9 + (64*C1^3*C2*C3)/9 + (64*C1^2*C2^2*C3)/9 +
    (128*C1*C2*C3^2)/9 - (128*C1^2*C2*C3^2)/9

rdcc/: rdcc[1, 2, 5] = (2*C1*C3)/3

tr[5] = 1/(4*d2) - d3/(24*d1*d2)

sym[5]={1,2}
der[5]=0

(*-----  Structure 15 --  R1mn DmR2 DnP3  --------------------*)

cov[15] = 1/d1

rmcc/: rmcc[15] =
   (256*C1*C2*C3)/3 - 256*C1^2*C2*C3 + (832*C1^3*C2*C3)/3 - 128*C1^4*C2*C3 +
    (64*C1^5*C2*C3)/3

sym[15]={}
der[15]=0

(*-----  Structure 16 --  DmR1nk DnR2mk P3  ------------------*)

cov[16] = 1/d1

rmcc/: rmcc[16] =
   (256*C1*C2*C3)/9 - (256*C1^2*C2*C3)/9 - (512*C1*C2^2*C3)/9 +
    (256*C1^2*C2^2*C3)/3 - (256*C1^3*C2^2*C3)/9 + (256*C1*C2*C3^2)/3 -
    (1024*C1^2*C2*C3^2)/9 + (256*C1^3*C2*C3^2)/9

tr/: tr[16] = 1/(6*d1*d2)

sym[16]={}
der[16]=0

(*-----  Structure 26 --  DaDbR1mn DmDnR2ab P3  --------------*)

cov[26] = 1/d1/d2

rmcc/: rmcc[26] =
   (256*C1*C2*C3)/3 - 256*C1^2*C2*C3 + (256*C1^3*C2*C3)/3 +
    192*C1^2*C2^2*C3 - 128*C1^3*C2^2*C3 + (64*C1^3*C2^3*C3)/3

sym[26]={1,2}
der[26]=0

(*-----  Structure 6 --  P1 P2 R3  --------------------------*)

rmcc/: rmcc[6] = (-64*C1*C2*C3)/3 + 64*C1^2*C2*C3 - 64*C1^3*C2*C3

sym[6]={1,2}
der[6]=0

(*-----  Structure 17 --  R1mn DmDnP2 P3  --------------------*)

cov[17] = 1/d1

rmcc/: rmcc[17] = 256*C1*C2*C3 - 384*C1^2*C2*C3 + 128*C1^3*C2*C3

rdic/: rdic[2, 3, 17] = 1

sym[17]={}
der[17]=0

(*-----  Structure 13 --  RR1mn DmP2 DnP3  ------------------*)

cov[13] = 1/d1

rmcc/: rmcc[13] = 256*C1*C2*C3 - 256*C1^2*C2*C3

rdic/: rdic[2, 3, 13] = 2

sym[13]={}
der[13]=0

(*-----  Structure 14 --  DmRR1ma DnRR2na P3  ----------------*)

cov[14] = 1/d3

rmcc/: rmcc[14] = -256*C1*C2*C3 + 512*C1*C2*C3^2 - 256*C1*C2*C3^3

sym[14]={}
der[14]=0

(*-----  Structure 3 --  RR1mn RR2mn P3  --------------------*)

rmcc/: rmcc[3] =
   128*C1*C2*C3 - 128*C1^2*C2*C3 - 128*C1*C2^2*C3 + 128*C1^2*C2^2*C3

sym[3]={}
der[3]=0

(*-----  Structure 7 --  R1 RR2mn RR3mn  --------------------*)

rmcc/: rmcc[7] =
   (32*C2*C3)/3 - 48*C1*C2*C3 + (80*C1^2*C2*C3)/3 - (64*C2^2*C3)/3 +
    (448*C1*C2^2*C3)/3 - 64*C1^2*C2^2*C3 + (32*C2^3*C3)/3 -
    (224*C1*C2^3*C3)/3 + (32*C1^2*C2^3*C3)/3 + (32*C1*C2^4*C3)/3 -
    (304*C1*C2^2*C3^2)/3 + (112*C1^2*C2^2*C3^2)/3 + (224*C1*C2^3*C3^2)/3 -
    (32*C1^2*C2^3*C3^2)/3 - (32*C1*C2^4*C3^2)/3

sym[7]={2,3}
der[7]=0

(*-----  Structure 8 --  R1ab RR2am RR3bm  ------------------*)

rmcc/: rmcc[8] =
   -256*C2*C3 + (640*C1*C2*C3)/3 + (64*C1^2*C2*C3)/3 - (128*C1^3*C2*C3)/3 +
    768*C2^2*C3 - (1792*C1*C2^2*C3)/3 + (64*C1^2*C2^2*C3)/3 +
    (128*C1^3*C2^2*C3)/3 - (1408*C2^3*C3)/3 + 384*C1*C2^3*C3 -
    (128*C1^2*C2^3*C3)/3 + (320*C2^4*C3)/3 - (256*C1*C2^4*C3)/3 -
    (1024*C2^2*C3^2)/3 + 256*C1*C2^2*C3^2 - (128*C1^2*C2^2*C3^2)/3 +
    (704*C2^3*C3^2)/3 - (640*C1*C2^3*C3^2)/3 + (128*C1^2*C2^3*C3^2)/3 -
    (128*C2^4*C3^2)/3 + (128*C1*C2^4*C3^2)/3

rdcc/: rdcc[2, 1, 8] =
   (16*C2*C3)/3 - (14*C2^2*C3)/3 + (2*C2^3*C3)/3 - (14*C2*C3^2)/3 +
    (8*C2^2*C3^2)/3 + (2*C2*C3^3)/3

sym[8]={2,3}
der[8]=0

(*-----  Structure 18 --  R1ab DmRR2ma DnRR3nb  --------------*)

cov[18] = 1/d1

rmcc/: rmcc[18] =
   (512*C1*C2^2*C3)/3 - 256*C1^2*C2^2*C3 + (256*C1^3*C2^2*C3)/3 +
    (256*C1*C2^2*C3^2)/3 - 128*C1^2*C2^2*C3^2 + (128*C1^3*C2^2*C3^2)/3

sym[18]={2,3}
der[18]=0

(*-----  Structure 19 --  R1ab DaRR2mn DbRR3 mn  -------------*)

cov[19] = 1/d1

rmcc/: rmcc[19] =
   (-128*C1*C2*C3)/3 + 64*C1^2*C2*C3 - (64*C1^3*C2*C3)/3 +
    (256*C1*C2^2*C3)/3 - 128*C1^2*C2^2*C3 + (128*C1^3*C2^2*C3)/3 -
    (128*C1*C2^2*C3^2)/3 + 64*C1^2*C2^2*C3^2 - (64*C1^3*C2^2*C3^2)/3

rdic/: rdic[2, 3, 19] = 1/6

sym[19]={2,3}
der[19]=0

(*-----  Structure 20 --  R1 DmRR2ma DnRR3na  ----------------*)

cov[20] = 1/d1

rmcc/: rmcc[20] =
   (-32*C1*C2*C3)/9 - (16*C1^2*C2*C3)/3 + (80*C1^3*C2*C3)/9 -
    (352*C1*C2^2*C3)/9 + (640*C1^2*C2^2*C3)/9 - 32*C1^3*C2^2*C3 -
    (32*C1*C2^3*C3)/3 + (32*C1^2*C2^3*C3)/3 - (256*C1*C2^2*C3^2)/9 +
    48*C1^2*C2^2*C3^2 - (176*C1^3*C2^2*C3^2)/9 - (32*C1*C2^3*C3^2)/9 +
    (32*C1^2*C2^3*C3^2)/9

rdic/: rdic[2, 3, 20] = -1/6

sym[20]={2,3}
der[20]=0

(*-----  Structure 21 --  R1mn DmDkRR2ka RR3an  --------------*)

cov[21] = 1/d1

rmcc/: rmcc[21] =
   (512*C1*C2*C3^2)/3 - 256*C1^2*C2*C3^2 + (256*C1^3*C2*C3^2)/3 -
    (512*C1*C2*C3^3)/3 + 256*C1^2*C2*C3^3 - (256*C1^3*C2*C3^3)/3

rdic/: rdic[2, 3, 21] = -2/3

sym[21]={}
der[21]=0

(*------------------------------------------------------------*)

Null


